The coordinate ring of the k-fold iterated commutator locus for 2x2 matrices

For $2 \times 2$ matrices $A_1,\dots,A_k$, write $[A_1,\dots,A_k]$ for the left-normed iterated commutator $[\dots[[A_1,A_2],A_3],\dots,A_k]$, and $I_k$ for the ideal, in the $3k$-variable reduced-coordinate polynomial ring $R_k$, cutting out its vanishing locus. We prove, for every $k \geq 2$ over any field of characteristic $\neq 2$, and as four independently-established results rather than one bundled claim: $I_k$ has codimension 2; $I_k$ has exactly 3 minimal generators; $R_k / I_k$ is Cohen-Macaulay; and $I_k$ is radical. The last of these, together with an explicit component count resting on a non-containment argument, assembles into the Primary Decomposition Theorem: $I_k = P_2 \cap \cdots \cap P_k$ is an irredundant primary decomposition into exactly $k-1$ primes, following an explicit recursive block-involvement pattern. The proof identifies $I_k$ as the ideal of $2 \times 2$ minors of an explicit $2 \times 3$ matrix (a determinantal ideal, not merely one that looks determinantal), and invokes classical determinantal-ideal theory (Bruns-Vetter) and an explicit rank-2 Jacobian witness on every component (Serre's criterion) for the algebraic and radicality halves respectively.

==> anc/code/compute_signed_encoding_examples.sage <==
# 2026-08-19 (Claude): explicit low-k data for the companion article
# article/ring-of-k-commuting-2x2-matrices-signed-encoding.typ, computed directly (not hand-derived)
# -- mirrors the current article's own code/verify_determinantal_structure_all_k.sage in spirit, but
# for the enc()/D() encoding (working-notes/alternative-encodings-musings.org) instead of red()/tau().
#
# Convention matching the new article: w_2 := v_1 x v_2 (no D at the very first stage, same as the
# original article's own base case), w_j := D(w_{j-1}) x v_j for j >= 3. D = diag(-1,-1,1).

D = matrix(QQ, 3, 3, [[-1,0,0],[0,-1,0],[0,0,1]])

def cross(u, v):
    return vector(u.base_ring(), [u[1]*v[2]-u[2]*v[1], u[2]*v[0]-u[0]*v[2], u[0]*v[1]-u[1]*v[0]])

def block(R, i):
    return vector(R, [R.gens()[3*(i-1)+0], R.gens()[3*(i-1)+1], R.gens()[3*(i-1)+2]])

def wvec(R, k):
    v = [block(R, i) for i in range(1, k+1)]
    w = cross(v[0], v[1])
    for j in range(3, k+1):
        w = cross(D * w, v[j-1])
    return w

print("=" * 70)
print("w_2, w_3, w_4 (abstract, D-recursion)")
print("=" * 70)
for k in [2, 3, 4]:
    R = PolynomialRing(QQ, ['v%d_%d' % (i, j) for i in range(1, k+1) for j in range(1, 4)])
    w = wvec(R, k)
    print("k=%d:" % k)
    for comp in w:
        print("  ", comp)
    print()

print("=" * 70)
print("thm-determinantal matrix rows [D(w_{k-1}) ; v_k] for k=3,4 (k=2 row is just v_1)")
print("=" * 70)
for k in [3, 4]:
    R = PolynomialRing(QQ, ['v%d_%d' % (i, j) for i in range(1, k+1) for j in range(1, 4)])
    w_prev = wvec(R, k-1)
    Dw_prev = D * w_prev
    print("k=%d, D(w_%d) =" % (k, k-1))
    for comp in Dw_prev:
        print("  ", comp)
    print()

print("=" * 70)
print("Y2 defining ideal (eliminate lambda from graph of Phi) at k=3,4")
print("Phi(p,lambda) := (p, lambda * D(w_{k-1}(p)))")
print("=" * 70)
for k in [3, 4]:
    Rbig = PolynomialRing(QQ, ['v%d_%d' % (i, j) for i in range(1, k+1) for j in range(1, 4)] + ['lam'])
    lam = Rbig.gens()[-1]
    w_prev = wvec(PolynomialRing(QQ, ['v%d_%d' % (i, j) for i in range(1, k) for j in range(1, 4)]), k-1)
    # re-embed w_prev's variables into Rbig (same names, first 3(k-1) gens)
    w_prev_big = vector(Rbig, [Rbig(str(c)) for c in w_prev])
    Dw_prev_big = D * w_prev_big
    vk = vector(Rbig, [Rbig.gens()[3*(k-1)+j] for j in range(3)])
    graph_gens = [vk[j] - lam*Dw_prev_big[j] for j in range(3)]
    J = Rbig.ideal(graph_gens)
    Jelim = J.elimination_ideal(lam)
    print("k=%d, elimination ideal generators:" % k)
    for g in Jelim.gens():
        print("  ", g)
    print()

print("=" * 70)
print("Jacobian J_3 of w_3 (3x9), column-blocked as [-[v_3]_x D J_2 | [D(w_2)]_x]")
print("=" * 70)
R = PolynomialRing(QQ, ['v%d_%d' % (i, j) for i in range(1, 4) for j in range(1, 4)])
w3 = wvec(R, 3)
J3 = jacobian(list(w3), list(R.gens()))
print(J3)


==> anc/code/referee_radicality_S_check.sage <==
# Independent re-verification of the Radicality section of
# article/ring-of-k-commuting-2x2-matrices.typ under the signed encoding.
#
# Changelog (reverse-chronological)
#   2026-09-03  Renamed referee_radicality_D_check.sage -> _S_check.sage.  The
#               manuscript renamed the twist D -> S on 2026-09-03 (D collides with
#               the Jacobian material), and this script is cited by name in prose
#               that reads "verified ... for the signed encoding" -- so a reader
#               met an S in the sentence and a D in the filename.  That reader is
#               now an arXiv reader, since the scripts ship as ancillary files.
#               The local variable named D inside is left alone: it is internal,
#               and rewriting working verification code for cosmetics is a worse
#               trade than a one-line note saying D here IS the S of the article.
#   2026-08-30  Created (Claude-Code-jts-pc, adversarial-referee round 3).
#
# Written AFTER the red/tau -> enc/D merge.  The script previously cited by that section,
# verify_jacobian_rank_all_components.sage, still uses the OLD tau encoding
# (tau(a,b,c)=(b,a,2c)), so it verifies the old ideal, not the manuscript's current one.
# This script redoes every numerically checkable claim of the section for D = diag(-1,-1,1):
#
#   [A] the Jacobian recursion (lem-jacrecursion), as a polynomial-matrix identity, k=2..6:
#         J_2 = [ -[v_2]_x | [v_1]_x ],   J_k = [ -[v_k]_x . D . J_{k-1} | [D(w_{k-1})]_x ];
#   [B] the explicit k=3 example blocks printed in the manuscript, compared entrywise against
#       (i) the true D-encoding blocks and (ii) the old tau-encoding blocks -- to determine
#       whether the printed matrices are stale merge leftovers;
#   [C] the "false shortcut" remark: appending v_3 = 0 to a rank-2 witness on V(I_2) drops
#       rank J_3 to 0;
#   [D] the witness recipe of lem-witness-new / lem-witness-inherited, k=2..6: build the
#       inductive witness on every component, confirm membership in V(I_k) and rank J_k = 2;
#   [E] via primary decomposition (k=3..6), confirm each witness lies on EXACTLY its intended
#       component (identified by which coordinate blocks its prime involves);
#   [F] the displayed w_3 generators (article lines ~518-520) against the D recursion.
#
# Output: runs/referee-radicality-D-check.txt
# Usage:  sage code/referee_radicality_D_check.sage   (from the repo root; ~2-3 min, PD at k=6 slow)

import sys

_print = print
def print(*a, **kw):
    kw.setdefault('flush', True)
    _print(*a, **kw)

def ring(k):
    names = ['v%d_%d' % (i, j) for i in range(1, k + 1) for j in range(1, 4)]
    R = PolynomialRing(QQ, names)
    g = R.gens()
    vs = [vector(R, g[3 * i:3 * i + 3]) for i in range(k)]
    return R, vs

def Dmap(u):
    return vector(u.base_ring(), [-u[0], -u[1], u[2]])

D_MAT = matrix(QQ, 3, 3, [[-1, 0, 0], [0, -1, 0], [0, 0, 1]])
T_MAT = matrix(QQ, 3, 3, [[0, 1, 0], [1, 0, 0], [0, 0, 2]])   # old tau, for comparison in [B]

def taumap(u):
    return vector(u.base_ring(), [u[1], u[0], 2 * u[2]])

def w_of(vs, twist):
    w = vs[0].cross_product(vs[1])
    for j in range(2, len(vs)):
        w = twist(w).cross_product(vs[j])
    return w

def skew(u, R):
    return matrix(R, 3, 3, [[0, -u[2], u[1]], [u[2], 0, -u[0]], [-u[1], u[0], 0]])

def jac(w, R):
    return matrix(R, 3, R.ngens(), [[w[a].derivative(g) for g in R.gens()] for a in range(3)])

print("=" * 78)
print("[A] Jacobian recursion (lem-jacrecursion) as polynomial identity, D encoding")
print("=" * 78)
for k in range(2, 7):
    R, vs = ring(k)
    w = w_of(vs, Dmap)
    J = jac(w, R)
    if k == 2:
        rhs = block_matrix(R, 1, 2, [-skew(vs[1], R), skew(vs[0], R)], subdivide=False)
    else:
        wprev = w_of(vs[:-1], Dmap).change_ring(R)
        # J_{k-1} viewed in R: w_{k-1} involves only the first 3(k-1) variables, so its
        # Jacobian in R restricted to those columns IS J_{k-1}
        Jprev = jac(wprev, R).matrix_from_columns(range(3 * (k - 1)))
        rhs = block_matrix(R, 1, 2,
                           [-skew(vs[-1], R) * D_MAT.change_ring(R) * Jprev,
                            skew(Dmap(wprev), R)], subdivide=False)
    print("  k=%d: J_k == recursion RHS?  %s" % (k, J == rhs))

print()
print("=" * 78)
print("[B] the printed k=3 example blocks: stale tau version, or correct D version?")
print("=" * 78)
R3, vs3 = ring(3)
v = {}
for i in range(1, 4):
    for j in range(1, 4):
        v[(i, j)] = R3('v%d_%d' % (i, j))

# Block 1 as printed in the manuscript (3 x 6), lines ~1129-1136:
B1_printed = matrix(R3, 3, 6, [
    [-2*v[2,2]*v[3,2],  2*v[2,1]*v[3,2] + v[2,3]*v[3,3],  -v[2,2]*v[3,3],
      2*v[1,2]*v[3,2], -2*v[1,1]*v[3,2] - v[1,3]*v[3,3],   v[1,2]*v[3,3]],
    [ 2*v[2,2]*v[3,1] + v[2,3]*v[3,3], -2*v[2,1]*v[3,1],  -v[2,1]*v[3,3],
     -2*v[1,2]*v[3,1] - v[1,3]*v[3,3],  2*v[1,1]*v[3,1],   v[1,1]*v[3,3]],
    [-v[2,3]*v[3,2], -v[2,3]*v[3,1],  v[2,2]*v[3,1] + v[2,1]*v[3,2],
      v[1,3]*v[3,2],  v[1,3]*v[3,1], -v[1,2]*v[3,1] - v[1,1]*v[3,2]],
])
# Block 2 as printed (3 x 3), lines ~1140-1144:
B2_printed = matrix(R3, 3, 3, [
    [0, 2*v[1,2]*v[2,1] - 2*v[1,1]*v[2,2], -v[1,3]*v[2,2] + v[1,2]*v[2,3]],
    [-2*v[1,2]*v[2,1] + 2*v[1,1]*v[2,2], 0, -v[1,3]*v[2,1] + v[1,1]*v[2,3]],
    [v[1,3]*v[2,2] - v[1,2]*v[2,3], v[1,3]*v[2,1] - v[1,1]*v[2,3], 0],
])

w2 = vs3[0].cross_product(vs3[1])
J2_in_R3 = block_matrix(R3, 1, 2, [-skew(vs3[1], R3), skew(vs3[0], R3)], subdivide=False)
B1_D   = -skew(vs3[2], R3) * D_MAT.change_ring(R3) * J2_in_R3
B1_tau = -skew(vs3[2], R3) * T_MAT.change_ring(R3) * J2_in_R3
B2_D   = skew(Dmap(w2), R3)
B2_tau = skew(taumap(w2), R3)

print("  Block 1 printed == D version?   %s" % (B1_printed == B1_D))
print("  Block 1 printed == tau version? %s" % (B1_printed == B1_tau))
print("  Block 2 printed == D version?   %s" % (B2_printed == B2_D))
print("  Block 2 printed == tau version? %s" % (B2_printed == B2_tau))
print("  Correct D-version block 1 (rows):")
for r in B1_D.rows():
    print("    %s" % (list(r),))
print("  Correct D-version block 2 (rows):")
for r in B2_D.rows():
    print("    %s" % (list(r),))
# sanity: the printed blocks should ALSO agree with the actual Jacobian of the tau-w_3
w3_tau = w_of(vs3, taumap)
J3_tau = jac(w3_tau, R3)
print("  [printed blocks side-by-side] == J_3 of tau-encoding w_3?  %s"
      % (block_matrix(R3, 1, 2, [B1_printed, B2_printed], subdivide=False) == J3_tau))
w3_D = w_of(vs3, Dmap)
J3_D = jac(w3_D, R3)
print("  [D-version blocks side-by-side] == J_3 of D-encoding w_3?  %s"
      % (block_matrix(R3, 1, 2, [B1_D, B2_D], subdivide=False) == J3_D))

print()
print("=" * 78)
print("[F] displayed w_3 generators (article ex-wk-signed) vs D recursion")
print("=" * 78)
g1 = v[1,2]*v[2,1]*v[3,2] - v[1,1]*v[2,2]*v[3,2] - v[1,3]*v[2,1]*v[3,3] + v[1,1]*v[2,3]*v[3,3]
g2 = -v[1,2]*v[2,1]*v[3,1] + v[1,1]*v[2,2]*v[3,1] - v[1,3]*v[2,2]*v[3,3] + v[1,2]*v[2,3]*v[3,3]
g3 = v[1,3]*v[2,1]*v[3,1] - v[1,1]*v[2,3]*v[3,1] + v[1,3]*v[2,2]*v[3,2] - v[1,2]*v[2,3]*v[3,2]
print("  displayed (g1,g2,g3) == w_3 (D)?  %s" % (vector(R3, [g1, g2, g3]) == w3_D))

print()
print("=" * 78)
print("[C] false-shortcut remark: rank J_3(q, 0) for q a rank-2 witness on V(I_2)")
print("=" * 78)
q23 = [QQ(t) for t in (1, 0, 0, 0, 0, 0, 0, 0, 0)]   # ((1,0,0),(0,0,0),(0,0,0))
subs = dict(zip(R3.gens(), q23))
J3_at = J3_D.subs(subs).change_ring(QQ)
print("  q = ((1,0,0),(0,0,0)) on V(I_2); rank J_3(q,0) = %d  (remark claims 0)"
      % J3_at.rank())

print()
print("=" * 78)
print("[D]+[E] witness recipe on every component, D encoding, k=2..6")
print("=" * 78)

def eval_at(M, R, pt):
    return M.subs(dict(zip(R.gens(), pt))).change_ring(QQ)

def blocks_involved(P, k):
    inv = set()
    for gpoly in P.gens():
        for gv in gpoly.variables():
            inv.add(int(str(gv).split('_')[0][1:]))
    return inv

E = [vector(QQ, [1, 0, 0]), vector(QQ, [0, 1, 0]), vector(QQ, [0, 0, 1])]

# nondeg witness chain p_j (lem-nondeg): p_2=(e1,e2); p_j=(p_{j-1}, e_i), e_i not parallel D(c)
nondeg = {2: [QQ(1), 0, 0, 0, QQ(1), 0]}
def w_at(j, pt):
    Rj, vsj = ring(j)
    return vector(QQ, [c(*pt) for c in w_of(vsj, Dmap)])
for j in range(3, 7):
    p = nondeg[j - 1]
    c = w_at(j - 1, p)
    Dc = vector(QQ, [-c[0], -c[1], c[2]])
    for e in E:
        if Dc.cross_product(e) != 0:
            nondeg[j] = list(p) + [x for x in e]
            break
print("  nondeg chain: " + "; ".join("w_%d(p_%d)=%s" % (j, j, tuple(w_at(j, nondeg[j])))
                                     for j in range(2, 7)))

witness = {2: {2: [QQ(1), 0, 0, 0, 0, 0]}}   # witness[k][j] = point on component j of V(I_k)
for k in range(2, 7):
    Rk, vsk = ring(k)
    wk = w_of(vsk, Dmap)
    Jk = jac(wk, Rk)
    if k > 2:
        witness[k] = {}
        # inherited components j < k
        for j in range(2, k):
            q = witness[k - 1][j]
            Rprev, vsprev = ring(k - 1)
            Jprev = jac(w_of(vsprev, Dmap), Rprev)
            Jq = eval_at(Jprev, Rprev, q)
            W = (D_MAT * Jq).column_space()
            ei = None
            for e in E:
                if e not in W:
                    ei = e
                    break
            witness[k][j] = list(q) + [x for x in ei]
        # new component j = k
        witness[k][k] = list(nondeg[k - 1]) + [0, 0, 0]
    # rank + membership checks
    PD = None
    if k >= 3:
        Ik = Rk.ideal(list(wk))
        PD = Ik.primary_decomposition()
    for j in sorted(witness[k]):
        x = witness[k][j]
        on_V = (w_at(k, x) == 0)
        rk = eval_at(Jk, Rk, x).rank()
        line = "  k=%d comp j=%d: witness=%s  on V(I_k)=%s  rank J_k=%d" % (
            k, j, tuple(x), on_V, rk)
        if PD is not None:
            hits = []
            for P in PD:
                if all(gpoly(*x) == 0 for gpoly in P.gens()):
                    hits.append(sorted(blocks_involved(P, k)))
            line += "  lies on %d component(s), blocks %s (intended: first %d)" % (
                len(hits), hits, j)
        print(line)
    if PD is not None:
        print("    (k=%d: %d primary components found; expected %d)" % (k, len(PD), k - 1))

print()
print("done.")


==> anc/code/referee_round4_setup_determinantal_check.sage <==
# 2026-08-30 (Claude, referee round 4): independent verification of the Setup and
#   determinantal-structure sections (article lines ~405-687) after today's merge of the
#   red/tau and enc/D source versions. Checks, numerically/symbolically:
#   (A) thm-basic-identity: enc([A,B]) = D(enc(A) x enc(B)), symbolically over ZZ, and
#       whether it also holds over GF(2) (bearing on where char != 2 is actually spent);
#   (B) consistency of def-wk: enc([A_1,...,A_k]) = D(w_k(enc(A_1),...,enc(A_k))) at k=3,4;
#   (C) the remark's premise: red([A,B]) = tau(red(A) x red(B)) for red=(a12,a21,d_a),
#       tau(a,b,c)=(b,a,2c);
#   (D) Sylvester claim: -enc_1^2 - enc_2^2 + enc_3^2 = 4 det(A_0);
#   (E) raw encoding (x,y,z): the twist it forces (claimed: a swap AND two factors of 2);
#   (F) manuscript displays: w_3 (all three), w_4 (first component), Thm6-example matrices
#       at k=3 and k=4, transcribed literally from the .typ and diffed against the recursion;
#   (G) the tau-twisted w_3 really has a coefficient 2 (line ~517's "unlike ..." claim);
#   (H) thm-determinantal: ideal of 2x2 minors of [D(w_{k-1}); v_k] == I_k, k=2..5;
#   (I) lem-mingens-indep corroboration: coefficient-matrix rank 3 at k=2..6; deg w_k = k;
#       base-case private monomials;
#   (J) tau^2 = diag(1,1,4), det tau = -2, D^2 = I, det D = 1;
#   (K) the remark's Sylvester overreach: over GF(3) (-1 not a square), is
#       -x^2-y^2+z^2 equivalent to x^2+y^2+z^2? (If yes, the "over a field where -1 is
#       not a square" criterion is false as a general-field statement.)
# Output: runs/referee-round4-setup-determinantal.txt

import sys

results = []
def check(label, ok):
    results.append((label, ok))
    print(("PASS " if ok else "FAIL ") + label)

# ---------- (A) basic identity over ZZ and GF(2) ----------
for base, name in [(ZZ, "ZZ"), (GF(2), "GF(2)")]:
    R = PolynomialRing(base, ['a11','a12','a21','a22','b11','b12','b21','b22'])
    a11,a12,a21,a22,b11,b12,b21,b22 = R.gens()
    A = matrix(R,2,2,[a11,a12,a21,a22]); B = matrix(R,2,2,[b11,b12,b21,b22])
    def enc(M): return vector(R,[M[0,0]-M[1,1], M[0,1]+M[1,0], M[0,1]-M[1,0]])
    def cross(p,q): return vector(R,[p[1]*q[2]-p[2]*q[1], p[2]*q[0]-p[0]*q[2], p[0]*q[1]-p[1]*q[0]])
    Dm = matrix(base,3,3,[[-1,0,0],[0,-1,0],[0,0,1]])
    lhs = enc(A*B-B*A); rhs = Dm*cross(enc(A),enc(B))
    check("(A) enc([A,B]) == D(enc(A) x enc(B)) over %s" % name, lhs == rhs)

# ---------- (B) def-wk consistency: enc([...[A1,A2],...,Ak]) = D(w_k(enc(A_i))) ----------
for k in [3,4]:
    names = []
    for i in range(1,k+1):
        names += ['x%d_%d' % (i,j) for j in range(4)]
    R = PolynomialRing(QQ, names)
    g = R.gens()
    mats = [matrix(R,2,2,list(g[4*i:4*i+4])) for i in range(k)]
    def enc(M): return vector(R,[M[0,0]-M[1,1], M[0,1]+M[1,0], M[0,1]-M[1,0]])
    def cross(p,q): return vector(R,[p[1]*q[2]-p[2]*q[1], p[2]*q[0]-p[0]*q[2], p[0]*q[1]-p[1]*q[0]])
    Dm = matrix(QQ,3,3,[[-1,0,0],[0,-1,0],[0,0,1]])
    # left-nested iterated commutator
    C = mats[0]
    for M in mats[1:]:
        C = C*M - M*C
    # w_k recursion evaluated at v_i = enc(A_i)
    vs = [enc(M) for M in mats]
    w = cross(vs[0], vs[1])
    for j in range(2,k):
        w = cross(Dm*w, vs[j])
    check("(B) enc([A_1,...,A_%d]) == D(w_%d(enc(A_i))) " % (k,k), enc(C) == Dm*w)

# ---------- (C) red/tau identity ----------
R = PolynomialRing(QQ, ['a11','a12','a21','a22','b11','b12','b21','b22'])
a11,a12,a21,a22,b11,b12,b21,b22 = R.gens()
A = matrix(R,2,2,[a11,a12,a21,a22]); B = matrix(R,2,2,[b11,b12,b21,b22])
def red(M): return vector(R,[M[0,1], M[1,0], M[0,0]-M[1,1]])
def crossR(p,q): return vector(R,[p[1]*q[2]-p[2]*q[1], p[2]*q[0]-p[0]*q[2], p[0]*q[1]-p[1]*q[0]])
tau = matrix(QQ,3,3,[[0,1,0],[1,0,0],[0,0,2]])
check("(C) red([A,B]) == tau(red(A) x red(B))", red(A*B-B*A) == tau*crossR(red(A),red(B)))

# ---------- (D) Sylvester / Killing-form claim ----------
Rt = PolynomialRing(QQ, ['a11','a12','a21','a22'])
a11,a12,a21,a22 = Rt.gens()
A = matrix(Rt,2,2,[a11,a12,a21,a22])
e1 = a11-a22; e2 = a12+a21; e3 = a12-a21
# det of the traceless part A0 = A - (tr/2)I: det(A0) = -(d/2)^2 - a12*a21 with d = a11-a22.
detA0 = -( (a11-a22)/2 )**2 - a12*a21
check("(D) -enc1^2 - enc2^2 + enc3^2 == 4 det(A_0)", -e1**2 - e2**2 + e3**2 == 4*detA0)

# ---------- (E) raw encoding's forced twist ----------
Rw = PolynomialRing(QQ, ['x','y','z','u','v','w'])
x,y,z,u,v,w = Rw.gens()
A0 = matrix(Rw,2,2,[x,y,z,-x]); B0 = matrix(Rw,2,2,[u,v,w,-u])
Cm = A0*B0 - B0*A0
rawC = vector(Rw,[Cm[0,0], Cm[0,1], Cm[1,0]])   # (x,y,z)-reading of the commutator
p = vector(Rw,[y*w-z*v, z*u-x*w, x*v-y*u])      # raw(A0) x raw(B0)
E = matrix(QQ,3,3,[[1,0,0],[0,0,2],[0,2,0]])    # swap of coords 2,3 with two factors of 2
check("(E) raw([A0,B0]) == E(raw x raw), E = swap(2,3) * diag(1,2,2)", rawC == E*p)

# ---------- shared setup for (F)-(I): the w_k recursion in v-variables ----------
def build(k):
    names = []
    for i in range(1,k+1):
        names += ['v%d_1'%i, 'v%d_2'%i, 'v%d_3'%i]
    Rk = PolynomialRing(QQ, names)
    g = Rk.gens()
    vs = [vector(Rk, g[3*i:3*i+3]) for i in range(k)]
    Dm = matrix(QQ,3,3,[[-1,0,0],[0,-1,0],[0,0,1]])
    def crossk(p,q): return vector(Rk,[p[1]*q[2]-p[2]*q[1], p[2]*q[0]-p[0]*q[2], p[0]*q[1]-p[1]*q[0]])
    ws = [None, None, crossk(vs[0], vs[1])]     # ws[j] = w_j
    for j in range(3, k+1):
        ws.append(crossk(Dm*ws[j-1], vs[j-1]))
    return Rk, vs, ws, Dm, crossk

# ---------- (F) manuscript displays, transcribed literally ----------
Rk, vs, ws, Dm, crossk = build(4)
v1_1,v1_2,v1_3,v2_1,v2_2,v2_3,v3_1,v3_2,v3_3,v4_1,v4_2,v4_3 = Rk.gens()
# ex-wk-signed, w_2 (article lines ~512-513)
m_w2 = [v1_2*v2_3-v1_3*v2_2, v1_3*v2_1-v1_1*v2_3, v1_1*v2_2-v1_2*v2_1]
check("(F) manuscript w_2 display", list(ws[2]) == m_w2)
# ex-wk-signed, w_3 (article lines ~518-520)
m_w3 = [ v1_2*v2_1*v3_2 - v1_1*v2_2*v3_2 - v1_3*v2_1*v3_3 + v1_1*v2_3*v3_3,
        -v1_2*v2_1*v3_1 + v1_1*v2_2*v3_1 - v1_3*v2_2*v3_3 + v1_2*v2_3*v3_3,
         v1_3*v2_1*v3_1 - v1_1*v2_3*v3_1 + v1_3*v2_2*v3_2 - v1_2*v2_3*v3_2 ]
check("(F) manuscript w_3 display (all three components)", list(ws[3]) == m_w3)
# ex-wk-signed, w_4 first component (article lines ~523-526)
m_w41 = (-v1_3*v2_1*v3_1*v4_2 + v1_1*v2_3*v3_1*v4_2 - v1_3*v2_2*v3_2*v4_2 + v1_2*v2_3*v3_2*v4_2
         + v1_2*v2_1*v3_1*v4_3 - v1_1*v2_2*v3_1*v4_3 + v1_3*v2_2*v3_3*v4_3 - v1_2*v2_3*v3_3*v4_3)
check("(F) manuscript w_4 first component", ws[4][0] == m_w41)
# Thm6 example, k=3 first row D(w_2) (article lines ~594-597)
m_row_k3 = [ v1_3*v2_2-v1_2*v2_3, -v1_3*v2_1+v1_1*v2_3, -v1_2*v2_1+v1_1*v2_2 ]
check("(F) Thm6-example k=3 first row == D(w_2)", list(Dm*ws[2]) == m_row_k3)
# Thm6 example, k=4 first row, first entry (article line ~600)
m_row_k4_1 = -v1_2*v2_1*v3_2 + v1_1*v2_2*v3_2 + v1_3*v2_1*v3_3 - v1_1*v2_3*v3_3
check("(F) Thm6-example k=4 first row, first entry == (D w_3)_1", (Dm*ws[3])[0] == m_row_k4_1)
# all displayed coefficients +-1 (claim in ex-wk-signed and prob-char2)
allpm1 = all(all(c in [1,-1] for c in poly.coefficients()) for j in [2,3,4] for poly in ws[j])
check("(F) all coefficients of w_2,w_3,w_4 are +-1", allpm1)

# ---------- (G) tau-twisted w_3 really has a coefficient 2 ----------
tau3 = matrix(QQ,3,3,[[0,1,0],[1,0,0],[0,0,2]])
w3_tau = crossk(tau3*ws[2], vs[2])
has2 = any(abs(c) == 2 for poly in w3_tau for c in poly.coefficients())
check("(G) tau-twisted w_3 contains a coefficient +-2", has2)

# ---------- (H) thm-determinantal: minors ideal == I_k, k=2..6 ----------
for k in range(2,7):
    Rk, vs, ws, Dm, crossk = build(k)
    if k == 2:
        row1 = vs[0]
    else:
        row1 = Dm*ws[k-1]
    row2 = vs[k-1]
    M = matrix(Rk, [list(row1), list(row2)])
    minors = M.minors(2)
    Ik = Rk.ideal(list(ws[k]))
    Im = Rk.ideal(minors)
    check("(H) k=%d: ideal(2x2 minors of [row1; v_k]) == I_k" % k, Ik == Im)

# ---------- (I) generator independence and degrees ----------
for k in range(2,7):
    Rk, vs, ws, Dm, crossk = build(k)
    mons = sorted(set(m for poly in ws[k] for m in poly.monomials()))
    Mcoef = matrix(QQ, [[poly.monomial_coefficient(m) for m in mons] for poly in ws[k]])
    check("(I) k=%d: coefficient matrix rank == 3" % k, Mcoef.rank() == 3)
    check("(I) k=%d: components homogeneous of degree k" % k,
          all(poly.is_homogeneous() and poly.degree() == k for poly in ws[k]))
# base-case private monomials (lem-mingens-indep)
Rk, vs, ws, Dm, crossk = build(2)
v1_1,v1_2,v1_3,v2_1,v2_2,v2_3 = Rk.gens()
priv = [(v1_2*v2_3, 0), (v1_3*v2_1, 1), (v1_1*v2_2, 2)]
ok = all(all((m in ws[2][j].monomials()) == (j == owner) for j in range(3)) for m, owner in priv)
check("(I) base case: each private monomial occurs in exactly its own component", ok)

# ---------- (J) tau and D bookkeeping ----------
check("(J) tau^2 == diag(1,1,4)", tau3**2 == matrix(QQ,3,3,[[1,0,0],[0,1,0],[0,0,4]]))
check("(J) det tau == -2", tau3.det() == -2)
Dm = matrix(QQ,3,3,[[-1,0,0],[0,-1,0],[0,0,1]])
check("(J) D^2 == I and det D == 1", Dm**2 == identity_matrix(3) and Dm.det() == 1)

# ---------- (K) GF(3): -x^2-y^2+z^2 vs x^2+y^2+z^2 ----------
F3 = GF(3)
G1 = matrix(F3,3,3,[[-1,0,0],[0,-1,0],[0,0,1]])   # Gram of -x^2-y^2+z^2
G2 = identity_matrix(F3,3)                          # Gram of x^2+y^2+z^2
found = None
import itertools
for entries in itertools.product(F3, repeat=9):
    T = matrix(F3,3,3,list(entries))
    if T.is_invertible() and T.transpose()*G2*T == G1:
        found = T
        break
check("(K) over GF(3) (-1 NOT a square) the two forms ARE equivalent (T found)", found is not None)
if found is not None:
    print("    witness T =", found.rows())
    print("    -1 a square in GF(3)?", F3(-1).is_square())

print()
nfail = sum(1 for _, ok in results if not ok)
print("TOTAL: %d checks, %d failed" % (len(results), nfail))


==> anc/code/regenerate_displays_S.sage <==
# Ground truth for EVERY explicit display in the manuscript, computed under the
# signed encoding S = diag(-1,-1,1).
#
# Changelog (reverse-chronological)
#   2026-09-03  Renamed regenerate_displays_D.sage -> _S.sage, and D -> S throughout,
#               following the manuscript's own rename the same day (D collides
#               visually with the later Jacobian material; S is for the SIGNATURE of
#               the Lorentzian form).  Pasting this file's old output into the new
#               appendix would have reintroduced the retired symbol -- exactly the
#               drift the rename existed to end.  Added the blocks the appendix
#               needs (marked APPENDIX below) and hard-wrapped long polynomials: a
#               single generator of I_6 is ~1020 characters, unreadable in a
#               transcript and unusable in a printed appendix as one line.
#   2026-08-30  Created (Claude-Code-jts-pc).
#
# Why this exists: the two manuscripts were merged 2026-08-30 and the tau -> signed
# change was applied as a symbol substitution.  That is correct for the PROOFS -- they
# use only invertibility -- but explicit computed matrices and polynomials cannot be
# substituted at all, they must be RECOMPUTED.  An adversarial review found several
# displays still carrying tau-era data; the tell is a literal coefficient 2, since the
# signed encoding's own selling point is that every coefficient is +-1.
#
# That tell earned its keep again on 2026-09-03.  The six-variable ideal Jan asked to
# have written out in the article carried coefficients +-1, +-2 and +-4 -- tau-era
# output.  Under S the same three generators have 32 terms each and coefficients +-1
# throughout, and reproducing his paste verbatim would have contradicted the article's
# own thrice-stated claim that no 2 appears anywhere in the output.
#
# Conventions, matching the manuscript:
#   w_2     = v_1 x v_2
#   w_j     = S(w_{j-1}) x v_j          (j >= 3)
#   S(u)    = (-u_0, -u_1, u_2)
#   Thm 6's 2x3 matrix at level k has rows  S(w_{k-1})  and  v_k   (rows v_1, v_2 at k=2)
#   J_k     = Jacobian of w_k in the variables v_1..v_k
#   P_j     = vanishing ideal of Y_2 at parameter j, i.e. the closure of the image of
#             Phi(p, lam) = (p, lam * S(w_{j-1}(p))), obtained by eliminating lam.
#
# Output: runs/display-ground-truth-S.txt

import re
import sys


def wrapped(poly, width=92):
    """Break a long polynomial before a sign, never inside a monomial.

    Splitting at a fixed column can land inside a variable name, producing a
    line that looks wrong to a reader in a way indistinguishable from a genuine
    error.  Splitting before " + " / " - " cannot."""
    parts, cur, out = re.split(r"(?= [+-] )", str(poly)), "", []
    for p in parts:
        if cur and len(cur) + len(p) > width:
            out.append(cur)
            cur = p.lstrip()
        else:
            cur += p
    if cur:
        out.append(cur)
    return out


def show_poly(label, poly, indent="        "):
    print("    %s =" % label)
    for line in wrapped(poly):
        print(indent + line)

def blocks(k):
    return PolynomialRing(QQ, ['v%d_%d' % (i, j) for i in range(1, k + 1) for j in range(1, 4)])

def setup(k):
    R = blocks(k)
    g = R.gens()
    v = [vector(R, g[3 * i:3 * i + 3]) for i in range(k)]
    return R, v

def Sv(u, R):
    return vector(R, [-u[0], -u[1], u[2]])

def w_upto(k, R, v):
    """w_2 .. w_k, indexed so ws[j] is w_j."""
    ws = {}
    ws[2] = v[0].cross_product(v[1])
    for j in range(3, k + 1):
        ws[j] = Sv(ws[j - 1], R).cross_product(v[j - 1])
    return ws

def show(label, obj):
    """Print a labelled block, wrapping anything too wide to read.

    Added 2026-09-03: the w_4 rows and the Theorem 6 matrix rows ran to 178 and
    222 characters, which is fine for grepping and useless for both a human
    reader and a printed appendix."""
    print("\n--- %s ---" % label)
    items = obj if isinstance(obj, (list, tuple)) else [obj]
    for x in items:
        s = str(x)
        if len(s) <= 96:
            print("   ", s)
        else:
            for line in wrapped(s):
                print("        " + line)

print("=" * 78)
print("GROUND TRUTH under S = diag(-1,-1,1).  Any literal coefficient 2 below would be")
print("a red flag: the signed encoding should give +-1 coefficients throughout.")
print("=" * 78)

# ---- w_k, and Theorem 6's 2x3 matrix, at k = 2,3,4 -------------------------
for k in (2, 3, 4):
    R, v = setup(k)
    ws = w_upto(k, R, v)
    show("w_%d components" % k, list(ws[k]))
    if k == 2:
        show("Thm6 matrix rows at k=2", ["row1 = v_1 = %s" % list(v[0]),
                                         "row2 = v_2 = %s" % list(v[1])])
    else:
        show("Thm6 matrix rows at k=%d" % k,
             ["row1 = S(w_%d) = %s" % (k - 1, list(Sv(ws[k - 1], R))),
              "row2 = v_%d    = %s" % (k, list(v[k - 1]))])
    # sanity: the components of w_k really are the 2x2 minors of that matrix
    if k >= 3:
        M = matrix(R, [list(Sv(ws[k - 1], R)), list(v[k - 1])])
        minors = [M.matrix_from_columns([1, 2]).det(),
                  -M.matrix_from_columns([0, 2]).det(),
                  M.matrix_from_columns([0, 1]).det()]
        print("    minors match w_%d:" % k, [minors[i] == ws[k][i] for i in range(3)])

# ---- the Jacobians J_2 and J_3 --------------------------------------------
for k in (2, 3):
    R, v = setup(k)
    ws = w_upto(k, R, v)
    J = jacobian(vector(R, list(ws[k])), R.gens())
    show("J_%d  (3 x %d)" % (k, 3 * k), [list(J[i]) for i in range(3)])
    if k == 3:
        # split as the lemma does: [ -[v_3]x S J_2 | [S(w_2)]x ]
        print("\n    first block  -[v_3]x S J_2  (3x6):")
        R3, v3 = R, v
        ws2 = w_upto(2, R3, v3)
        J2 = jacobian(vector(R3, list(ws2[2])), R3.gens()[:6])
        def crossmat(u):
            return matrix(R3, [[0, -u[2], u[1]], [u[2], 0, -u[0]], [-u[1], u[0], 0]])
        Smat = diagonal_matrix(R3, [-1, -1, 1])
        blk1 = -crossmat(v3[2]) * Smat * J2
        for i in range(3):
            print("      ", list(blk1[i]))
        print("\n    second block  [S(w_2)]x  (3x3):")
        blk2 = crossmat(Sv(ws2[2], R3))
        for i in range(3):
            print("      ", list(blk2[i]))
        print("\n    blocks agree with J_3:",
              all(blk1[i][j] == J[i][j] for i in range(3) for j in range(6))
              and all(blk2[i][j] == J[i][j + 6] for i in range(3) for j in range(3)))

# ---- the explicit Y_2 point -----------------------------------------------
R, v = setup(2)
ws = w_upto(2, R, v)
sub = {R.gen(0): 1, R.gen(1): 0, R.gen(2): 0, R.gen(3): 0, R.gen(4): 1, R.gen(5): 0}
print("\n--- explicit point: v_1 = e_1, v_2 = e_2 ---")
print("    w_2      =", [x.subs(sub) for x in ws[2]])
print("    S(w_2)   =", [x.subs(sub) for x in Sv(ws[2], R)])

# ---- P_j : vanishing ideal of Y_2 at parameter j ---------------------------
def P(j):
    """Eliminate lam from  v_j - lam * S(w_{j-1}(p)).

    The local ring is Rj, not S: S now names the sign twist."""
    names = ['v%d_%d' % (i, c) for i in range(1, j + 1) for c in range(1, 4)] + ['lam']
    Rj = PolynomialRing(QQ, names, order='degrevlex')
    gs = Rj.gens()
    vv = [vector(Rj, gs[3 * i:3 * i + 3]) for i in range(j)]
    lam = gs[-1]
    wsS = {2: vv[0].cross_product(vv[1])}
    for t in range(3, j):
        wsS[t] = vector(Rj, [-wsS[t-1][0], -wsS[t-1][1], wsS[t-1][2]]).cross_product(vv[t-1])
    prev = wsS[j - 1] if j >= 3 else vv[0].cross_product(vv[1])
    Sprev = vector(Rj, [-prev[0], -prev[1], prev[2]])
    I = Rj.ideal([vv[j-1][c] - lam * Sprev[c] for c in range(3)])
    return I.elimination_ideal([lam])

for j in (3, 4):
    print("\n--- P_%d generators (Y_2's ideal at parameter %d) ---" % (j, j))
    for gpoly in P(j).groebner_basis():
        for line in wrapped(gpoly):
            print("        " + line)

# ===========================================================================
# APPENDIX BLOCKS (added 2026-09-03).  Everything below feeds the article's
# appendix directly, one block per item on Jan's revision list.
# ===========================================================================

# ---- A1: both sides of Theorem 1's identity, and its chained k=3 form ------
# revisions.org, l91.  The triple Jan pasted is the TRIPLE commutator
# enc([[A,B],C]), not Theorem 1's own two-matrix identity, so both are printed
# and the article can display whichever it means.  Expanded in the free matrix
# entries -- where factors of 2 are legitimate and expected, since d_a = a11-a22
# = 2*a11 on the traceless part.  That is a DIFFERENT claim from "coefficients
# are +-1", which is about the v-coordinates.  Conflating the two is exactly the
# confusion this block exists to settle.
print("\n" + "=" * 78)
print("A1.  Theorem 1's identity, both sides, in the free matrix entries")
print("=" * 78)
Rm = PolynomialRing(QQ, ['a11', 'a12', 'a21', 'a22', 'b11', 'b12', 'b21', 'b22',
                         'c11', 'c12', 'c21', 'c22'])
ga = Rm.gens()
A = matrix(Rm, [[ga[0], ga[1]], [ga[2], ga[3]]])
B = matrix(Rm, [[ga[4], ga[5]], [ga[6], ga[7]]])
C = matrix(Rm, [[ga[8], ga[9]], [ga[10], ga[11]]])

def enc(M):
    return vector(Rm, [M[0, 0] - M[1, 1], M[0, 1] + M[1, 0], M[0, 1] - M[1, 0]])

def Sm(u):
    return vector(Rm, [-u[0], -u[1], u[2]])

def br(X, Y):
    return X * Y - Y * X

lhs2 = enc(br(A, B))
rhs2 = Sm(enc(A).cross_product(enc(B)))
print("\n--- k=2:  enc([A,B])   vs   S(enc(A) x enc(B)) ---")
for i in range(3):
    show_poly("lhs_%d" % (i + 1), lhs2[i])
    show_poly("rhs_%d" % (i + 1), rhs2[i])
print("    difference:", tuple(lhs2 - rhs2))
assert lhs2 == rhs2

lhs3 = enc(br(br(A, B), C))
rhs3 = Sm(Sm(enc(A).cross_product(enc(B))).cross_product(enc(C)))
print("\n--- k=3:  enc([[A,B],C])   vs   S(S(enc(A) x enc(B)) x enc(C)) ---")
print("    (this is the triple pasted at revisions.org l91)")
for i in range(3):
    show_poly("lhs_%d" % (i + 1), lhs3[i])
print("    difference from the recursion:", tuple(lhs3 - rhs3))
print("    terms per component:", [len(p.monomials()) for p in lhs3])
assert lhs3 == rhs3

# ---- A2: Remark 2's three checked-but-unshown assertions ------------------
print("\n" + "=" * 78)
print("A2.  Remark 2's three computational assertions")
print("=" * 78)
A0 = A - (A.trace() / 2) * matrix.identity(Rm, 2)
ee = enc(A0)
print("\n--- the Lorentzian form:  -enc_1^2 - enc_2^2 + enc_3^2 = 4 det(A_0) ---")
print("    lhs - 4*det(A_0) =", (-ee[0]^2 - ee[1]^2 + ee[2]^2) - 4 * A0.det())
print("\n--- S is an involution; tau is not ---")
Smat = diagonal_matrix(QQ, [-1, -1, 1])
taumat = matrix(QQ, [[0, 1, 0], [1, 0, 0], [0, 0, 2]])
print("    S     =", Smat.list(), "  det =", Smat.det())
print("    S^2   =", (Smat * Smat).list(), "  (= identity)")
print("    tau   =", taumat.list(), "  det =", taumat.det())
print("    tau^2 =", (taumat * taumat).list(), "  (= diag(1,1,4), NOT the identity)")
print("\n--- over F_3, diag(-1,-1,1) is congruent to the identity form ---")
print("    so \"-1 is not a square\" is not the right criterion; formal reality is.")
F3 = GF(3)
T = matrix(F3, [[0, 0, 1], [1, 1, 0], [1, 2, 0]])
print("    T             =", T.list(), "  det =", T.det())
print("    T^t * T       =", (T.transpose() * T).list())
print("    diag(-1,-1,1) =", diagonal_matrix(F3, [-1, -1, 1]).list())
print("    equal:", T.transpose() * T == diagonal_matrix(F3, [-1, -1, 1]))

# ---- A3: I_6's three generators -------------------------------------------
# revisions.org, Section 4: "is not *that* enormous, write it out, table, small
# font".  The version pasted there carries coefficients +-1, +-2 and +-4, which
# is tau-era output; under S every coefficient is +-1.  The assert at the end is
# the guard against that ever silently coming back.
print("\n" + "=" * 78)
print("A3.  The three generators of I_6, under S")
print("=" * 78)
R6, v6 = setup(6)
ws6 = w_upto(6, R6, v6)
for i in range(3):
    show_poly("w_6,%d" % (i + 1), ws6[6][i])
allc = sorted(set(abs(c) for p in ws6[6] for c in p.coefficients()))
print("\n    terms per generator:", [len(p.monomials()) for p in ws6[6]])
print("    degree:              %d in %d variables" % (ws6[6][0].degree(), 18))
print("    |coefficients| used:", allc,
      "<- must be [1]; anything else is tau-era output creeping back")
assert allc == [1], "coefficient other than +-1 at k=6: the encoding is wrong"

print("\n" + "=" * 78)
print("done")


==> anc/code/verify_cm_over_finite_fields.m2 <==
-- Projective dimension of R_k/I_k over several finite fields, completing
-- code/verify_over_finite_fields.sage (Sage's resolution API would not give pd here).
-- pd = 2 = codim is exactly Cohen-Macaulayness, by Auslander-Buchsbaum.
--
-- Changelog (reverse-chronological)
--   2026-09-03  Added GF(7) and GF(9).  An adversarial review found the manuscript
--               claiming in two places that the CM result had been re-run over F_7
--               and F_9, while this field list stopped at GF(4) and QQ -- and the
--               companion Sage script prints "n/a" in its pd column on every row,
--               because that Sage build cannot compute pd.  So over F_7 and F_9
--               only three of the four results had ever been checked.  Running the
--               case is cheaper than weakening the sentence, and leaves the
--               manuscript saying something true rather than something smaller.
--   2026-08-31  Created (Claude-Code-jts-pc).
--
-- Output: runs/verify-cm-over-finite-fields.txt
Dv = u -> {-u_0, -u_1, u_2};
cross = (a,b) -> {a_1*b_2-a_2*b_1, a_2*b_0-a_0*b_2, a_0*b_1-a_1*b_0};
wk = (R,k) -> (
    v := for i from 0 to k-1 list for c from 0 to 2 list R_(3*i+c);
    w := cross(v#0, v#1);
    for t from 2 to k-1 do w = cross(Dv w, v#t);
    w);
flds = {(ZZ/2,"GF(2)"), (ZZ/3,"GF(3)"), (ZZ/5,"GF(5)"), (GF(4),"GF(4)"),
        (ZZ/7,"GF(7)"), (GF(9),"GF(9)"), (QQ,"QQ")};
print "field    k   codim   pd   CM?";
print "-----------------------------------";
for f in flds do (
  F := f#0; nm := f#1;
  for k from 2 to 5 do (
    R := F[vars(0..3*k-1)];
    I := ideal wk(R,k);
    c := codim I;
    p := pdim (R^1/I);
    print(nm | "   " | toString k | "   " | toString c | "       " | toString p | "    " | (if p == c then "yes" else "NO"));
  );
);


==> anc/code/verify_determinantal_structure_all_k.sage <==
# Changelog
# 2026-08-31 (Claude-Code-jts-pc): REWRITTEN for the signed encoding.  Referee round 4 found that
#   this file was entirely tau-era -- it implemented w_j = tau(w_{j-1}) x v_j with
#   tau(a,b,c)=(b,a,2c), contained no D anywhere, and (worse) defined a minors2x3 helper that it
#   never called, so it did not check the minors claim even for tau.  Yet the proof of
#   thm-determinantal cited it as the independent check of the theorem, and the following example
#   cited it for matrix rows "displayed in full" that it never printed.  Both citations were
#   therefore false.  This rewrite makes them true: it checks the actual theorem under
#   D = diag(-1,-1,1), and prints the rows.
# 2026-08-16 (Claude): original tau-era version.
#
# What is checked:
#   [1] THE THEOREM.  I_k = ideal of the 2x2 minors of the 2x3 matrix [D(w_{k-1}) ; v_k], for
#       k = 2..6, by Groebner-basis equality in both directions -- not containment one way only.
#       (At k=2 the first row is v_1 itself, matching def-wk's base case.)
#   [2] AN INDEPENDENT IMPLEMENTATION.  That w_k really does compute the encoded iterated
#       commutator, checked against honest 2x2 matrix multiplication rather than against another
#       cross-product routine: build traceless A_i from enc-coordinates, form
#       [...[[A_1,A_2],A_3]...,A_k] by repeated matrix products, encode, and compare against
#       D(w_k).  This is what makes the word "independent" in the proof mean something -- the two
#       routes share no code.
#   [3] THE DISPLAYS.  The 2x3 matrix printed in full at k = 2,3,4, so the example's claim that the
#       omitted entries are "displayed in full" here is actually true.
#
# Conventions, matching the manuscript:
#   enc(A) = (a11 - a22, a12 + a21, a12 - a21)
#   D(u)   = (-u_0, -u_1, u_2)          involution, det 1, invertible in every characteristic
#   w_2    = v_1 x v_2 ,  w_j = D(w_{j-1}) x v_j   (j >= 3)
#
# Output: runs/verify-determinantal-structure-all-k.txt

def blocks(k):
    return PolynomialRing(QQ, ['v%d_%d' % (i, j)
                               for i in range(1, k + 1) for j in range(1, 4)])

def setup(k):
    R = blocks(k)
    g = R.gens()
    return R, [vector(R, g[3 * i:3 * i + 3]) for i in range(k)]

def Dv(u, R):
    return vector(R, [-u[0], -u[1], u[2]])

def w_upto(k, R, v):
    ws = {2: v[0].cross_product(v[1])}
    for j in range(3, k + 1):
        ws[j] = Dv(ws[j - 1], R).cross_product(v[j - 1])
    return ws

def top_row(k, R, v, ws):
    """The first row of thm-determinantal's 2x3 matrix at level k."""
    return v[0] if k == 2 else Dv(ws[k - 1], R)

def minors2x3(a, b):
    """The three 2x2 minors of [[a0,a1,a2],[b0,b1,b2]], signed so that they ARE a x b."""
    return [a[1] * b[2] - a[2] * b[1],
            a[2] * b[0] - a[0] * b[2],
            a[0] * b[1] - a[1] * b[0]]

failures = []
def check(label, ok):
    print(("PASS  " if ok else "FAIL  ") + label)
    if not ok:
        failures.append(label)

print("=" * 78)
print("thm-determinantal under the SIGNED encoding, D = diag(-1,-1,1)")
print("=" * 78)

# ---- [1] the theorem: I_k = ideal of 2x2 minors of [D(w_{k-1}) ; v_k] -------
print("\n[1] I_k == ideal of the 2x2 minors of [D(w_{k-1}) ; v_k], both directions")
for k in range(2, 7):
    R, v = setup(k)
    ws = w_upto(k, R, v)
    I_k = R.ideal(list(ws[k]))
    I_minors = R.ideal(minors2x3(top_row(k, R, v, ws), v[k - 1]))
    # Containment in BOTH directions, checked by generator-wise normal-form reduction
    # against the other ideal's Groebner basis -- not by == alone, and not one way only.
    # (Sage's MPolynomialIdeal has no .is_subset; reduce() is the honest primitive.)
    fwd = all(I_minors.reduce(g) == 0 for g in I_k.gens())
    bwd = all(I_k.reduce(g) == 0 for g in I_minors.gens())
    check("k=%d : I_k subset minors (%s), minors subset I_k (%s), and I_k == minors (%s)"
          % (k, fwd, bwd, I_k == I_minors), fwd and bwd and I_k == I_minors)

# ---- [2] independent implementation: honest matrix multiplication -----------
print("\n[2] enc([A_1,...,A_k]) == D(w_k), against real 2x2 matrix products")
for k in range(2, 7):
    R, v = setup(k)
    ws = w_upto(k, R, v)
    half = R.base_ring()(1) / 2
    # Invert enc on traceless matrices: a11 = v1/2, a22 = -v1/2,
    # a12 = (v2+v3)/2, a21 = (v2-v3)/2.
    def A_of(vi):
        return matrix(R, [[half * vi[0], half * (vi[1] + vi[2])],
                          [half * (vi[1] - vi[2]), -half * vi[0]]])
    def enc(M):
        return vector(R, [M[0, 0] - M[1, 1], M[0, 1] + M[1, 0], M[0, 1] - M[1, 0]])
    C = A_of(v[0]) * A_of(v[1]) - A_of(v[1]) * A_of(v[0])
    for j in range(2, k):
        Aj = A_of(v[j])
        C = C * Aj - Aj * C
    check("k=%d : enc of the iterated matrix commutator == D(w_k)" % k,
          enc(C) == Dv(ws[k], R))

# ---- [3] the displays the manuscript defers to this file for ----------------
print("\n[3] the 2x3 matrix [D(w_{k-1}) ; v_k], in full, at k = 2,3,4")
for k in (2, 3, 4):
    R, v = setup(k)
    ws = w_upto(k, R, v)
    r1, r2 = top_row(k, R, v, ws), v[k - 1]
    print("\n  --- k = %d ---" % k)
    print("  row 1 = %s :" % ("v_1" if k == 2 else "D(w_%d)" % (k - 1)))
    for c, e in enumerate(r1):
        print("     [%d] %s" % (c + 1, e))
    print("  row 2 = v_%d :" % k)
    for c, e in enumerate(r2):
        print("     [%d] %s" % (c + 1, e))

print("\n" + "=" * 78)
print("FAILURES: %s" % (failures if failures else "none"))
print("=" * 78)


==> anc/code/verify_encoding_gl3_equivariance.sage <==
# 2026-08-19 (Claude): the general fact behind "any invertible linear re-encoding of a traceless
# 2x2 matrix as a triple gives an ISOMORPHIC ideal I_k, not merely a plausible-sounding one" --
# checked directly here rather than just asserted, since it is the load-bearing claim for why
# adopting a different encoding (see working-notes/alternative-encodings-musings.org) doesn't
# require re-proving codim/CM/radical/component-count from scratch.
#
# Classical fact used: for M in GL(3,FF) and a,b in FF^3,
#     (M a) x (M b) = det(M) * (M^{-1})^T (a x b).
# Checked below as a polynomial identity in 3+3+9 = 15 free variables (a, b, and M's 9 entries,
# with det(M) inverted formally by working over the fraction field). Consequence: crossing two
# M-re-encoded vectors always lands you back in an invertible-linear image of the un-re-encoded
# cross product -- so "the ideal generated by the components of (Ma) x (Mb)" always equals "the
# ideal generated by the components of a x b" (an invertible matrix mixing a generating set doesn't
# change the ideal generated), regardless of which invertible M is chosen. This is the general
# statement of which the red()/tau() encoding and the enc()/D() encoding
# (verify_lorentzian_encoding_identity.sage) are just two particular instances.

Rgens = ['a1','a2','a3','b1','b2','b3'] + ['m%d%d' % (i,j) for i in range(3) for j in range(3)]
Rbase = PolynomialRing(QQ, Rgens)
F = Rbase.fraction_field()

a = vector(F, [F('a1'), F('a2'), F('a3')])
b = vector(F, [F('b1'), F('b2'), F('b3')])
M = matrix(F, 3, 3, [F('m%d%d' % (i,j)) for i in range(3) for j in range(3)])

def cross(u, v):
    return vector(F, [u[1]*v[2]-u[2]*v[1], u[2]*v[0]-u[0]*v[2], u[0]*v[1]-u[1]*v[0]])

lhs = cross(M*a, M*b)
rhs = M.det() * (M.inverse().transpose()) * cross(a, b)
diff = lhs - rhs
print("(Ma) x (Mb) - det(M)(M^-1)^T (a x b) =", diff.list())
print("identity holds (as rational functions in M's entries)?", all(d == 0 for d in diff.list()))

# --- Sanity check with the two SPECIFIC M's this project actually cares about ---
# M_tau: red(A) -> tau applied afterwards is a post-composition, not a re-encoding of the INPUT --
# skip; the two re-encodings actually in play are red (identity, M=I) and enc (M below, mapping
# red's (a12,a21,d_a) = (y,z,2x) to enc's (2x,y+z,y-z)).
M_enc = matrix(QQ, 3, 3, [[0,0,1],[1,1,0],[1,-1,0]])
print()
print("M_enc (red -> enc change of basis) =\n", M_enc)
print("det(M_enc) =", M_enc.det(), " (matches tau's own det = -2, coincidentally or not)")

# --- Triviality of the generator-count argument under enc()/D(): D only rescales each generator
# by a UNIT (+-1), never mixes two generators together the way tau's coordinate swap does. Verify
# this really does preserve the ideal at k=2,3 by direct Groebner-basis containment (not just "it's
# obviously true for a diagonal matrix") -- belt and suspenders, matching this project's own
# verification-first house style.
R3 = PolynomialRing(QQ, ['v1_1','v1_2','v1_3','v2_1','v2_2','v2_3'])
v1 = vector(R3, R3.gens()[0:3])
v2 = vector(R3, R3.gens()[3:6])
def cross3(u, w):
    return vector(R3, [u[1]*w[2]-u[2]*w[1], u[2]*w[0]-u[0]*w[2], u[0]*w[1]-u[1]*w[0]])
w2 = cross3(v1, v2)
Dmat = matrix(QQ, 3, 3, [[-1,0,0],[0,-1,0],[0,0,1]])
Dw2 = Dmat * w2
I_raw = R3.ideal(list(w2))
I_D   = R3.ideal(list(Dw2))
print()
print("ideal(w2) == ideal(D w2) ?", I_raw == I_D)


==> anc/code/verify_generator_independence.sage <==
# 2026-08-30 (Claude-Code-jts-pc): linear independence over F of the three components of
# w_k, in the SIGNED encoding (D = diag(-1,-1,1)), for k = 2..6 -- the computational
# corroboration cited by lem-mingens-indep in the manuscript.
#
# Why this exists: the lemma's original proof argued that a constant relation among the
# components of w_k = D(w_{k-1}) x v_k would force D(w_{k-1}) to be a CONSTANT VECTOR, and
# ruled that out by lem-nondeg's non-degeneracy.  That is a gap.  The relation forces only
#     c x D(w_{k-1}) = 0,
# i.e. the components of D(w_{k-1}) pairwise PROPORTIONAL, which is strictly weaker than
# constant -- (f, 2f, 3f) with f != 0 is nonvanishing yet visibly dependent, so lem-nondeg
# does not exclude it.  The corrected proof runs an induction carrying linear independence
# itself.  This script checks the conclusion directly, independently of that argument.
#
# Method: build w_k by the recursion, extract each component's coefficient vector over the
# monomials actually occurring, and check the 3 x N coefficient matrix has rank 3.  Rank 3
# is exactly "no nontrivial constant linear relation", which is the lemma.

def run(kmax=6):
    print("k   #vars  deg  #monomials  rank   independent?")
    print("-" * 52)
    for k in range(2, kmax + 1):
        names = ['v%d_%d' % (i, j) for i in range(1, k + 1) for j in range(1, 4)]
        R = PolynomialRing(QQ, names)
        g = R.gens()
        v = [vector(R, g[3 * i:3 * i + 3]) for i in range(k)]

        def D(u):
            # diag(-1,-1,1): an involution, det 1, invertible in EVERY characteristic --
            # unlike the naive reshuffle tau(a,b,c)=(b,a,2c), whose det is -2.
            return vector(R, [-u[0], -u[1], u[2]])

        w = v[0].cross_product(v[1])
        for j in range(2, k):
            w = D(w).cross_product(v[j])

        comps = list(w)
        monomials = sorted(set(m for c in comps for m in c.monomials()))
        index = {m: i for i, m in enumerate(monomials)}
        M = matrix(QQ, 3, len(monomials))
        for r, c in enumerate(comps):
            for coeff, mon in zip(c.coefficients(), c.monomials()):
                M[r, index[mon]] = coeff
        rk = M.rank()
        print("%-3d %-6d %-4d %-11d %-6d %s"
              % (k, 3 * k, comps[0].degree(), len(monomials), rk,
                 "yes" if rk == 3 else "NO -- LEMMA FALSE"))
        assert rk == 3, "rank %d at k=%d: the lemma fails" % (rk, k)
    print("\nAll k checked: rank 3 throughout, so no nontrivial constant relation exists.")

run()


==> anc/code/verify_lorentzian_encoding_identity.sage <==
# 2026-08-19 (Claude): checking a candidate alternative to red()/tau() (see
# code/verify_tau_cross_identity.sage) prompted by Jan's request to explore other ways to encode a
# traceless 2x2 matrix as a triple in FF^3.
#
# Candidate encoding:  enc(A) := (a11 - a22, a12 + a21, a12 - a21)   [no division needed to compute]
# Candidate claim:     enc([A,B]) = D( enc(A) x enc(B) ),   D := diag(-1,-1,1)
# i.e. the SAME cross product as before, just post-composed with a fixed sign-diagonal involution
# instead of red()/tau()'s coordinate-swap-plus-times-2. Checked here as a genuine polynomial
# identity in the 8 generic entries, exactly as verify_tau_cross_identity.sage did for the original
# encoding -- not merely at small numeric/random points.
#
# Also checked: whether the SAME D works uniformly when chaining (composing enc([A,B]) with C, i.e.
# enc([[A,B],C]) = D(enc([A,B]) x enc(C))) with NO extra correction map needed at the second stage --
# this is the a-priori nonobvious claim that would make the recursion strictly simpler than the
# tau-based one (which reapplies tau at every stage, see def-wk's own remark on why that's needed).

R = PolynomialRing(QQ, ['a11','a12','a21','a22','b11','b12','b21','b22','c11','c12','c21','c22'])
a11,a12,a21,a22,b11,b12,b21,b22,c11,c12,c21,c22 = R.gens()

A = matrix(R, 2, 2, [a11,a12,a21,a22])
B = matrix(R, 2, 2, [b11,b12,b21,b22])
C = matrix(R, 2, 2, [c11,c12,c21,c22])

def enc(M):
    return (M[0,0]-M[1,1], M[0,1]+M[1,0], M[0,1]-M[1,0])

def cross(p, q):
    return (p[1]*q[2]-p[2]*q[1], p[2]*q[0]-p[0]*q[2], p[0]*q[1]-p[1]*q[0])

D = matrix(QQ, 3, 3, [[-1,0,0],[0,-1,0],[0,0,1]])

def apply_D(v):
    return tuple((D * vector(R, v)).list())

# --- Step 1: base identity, single bracket -----------------------------------
AB = A*B - B*A
lhs = enc(AB)
rhs = apply_D(cross(enc(A), enc(B)))
diff = tuple(l - r for l, r in zip(lhs, rhs))
print("enc([A,B])            =", lhs)
print("D(enc(A) x enc(B))    =", rhs)
print("difference            =", diff)
print("base identity holds as polynomials?", all(d == 0 for d in diff))

# D is an involution -- a genuine structural difference from tau (whose square is diag(1,1,4), not
# the identity).
print()
print("D =\n", D)
print("D^2 =\n", D*D)
print("D^2 == identity?", D*D == identity_matrix(QQ, 3))
print("det(D) =", D.det())

# --- Step 2: chaining, k=3 (the actual triple commutator [[A,B],C]) ----------
# Test the CANDIDATE recursion w_2 := enc(A) x enc(B) [no D needed on the raw cross product itself --
# see below], w_3 := D(w_2) x enc(C), against the TRUE enc([[A,B],C]) computed directly from the
# matrices. If this matches, D need only be inserted once per NEW stage, exactly mirroring tau's own
# recursive role in the current article -- worth knowing precisely, since a priori it could have
# needed no D at all (if D happened to be self-cancelling across stages) or a DIFFERENT correction
# at each stage (which would be no improvement over tau).
ABC = AB*C - C*AB
lhs3 = enc(ABC)

w2 = cross(enc(A), enc(B))          # raw cross product, no D
w3_candidate = apply_D(cross(apply_D(w2), enc(C)))
diff3 = tuple(l - r for l, r in zip(lhs3, w3_candidate))
print()
print("enc([[A,B],C])                    =", lhs3)
print("D( D(w2) x enc(C) )  [recursion]  =", w3_candidate)
print("difference                        =", diff3)
print("k=3 recursion (apply D at each new stage) holds?", all(d == 0 for d in diff3))

# --- Step 3: does the recursion even need the FIRST D (i.e. is w_2 itself already fine unadorned,
# matching how the current article's w_2 := v_1 x v_2 also carries no outer tau)? Test the leaner
# candidate w_3 := D(w2) x enc(C) directly (this is exactly what Step 2 already tested, restated for
# clarity): the SAME single fixed involution D reappears once per bracket stage after the first, just
# like tau does now -- no simplification of the recursion's *shape*, only of the linear map itself
# (an involution instead of a swap-plus-times-2).
print()
print("(Step 3 is the same check as Step 2, restated: D reapplies once per new stage, same shape as")
print(" the tau recursion, but D is simpler as a map: an involution, not swap+scale.)")


==> anc/code/verify_nondegeneracy_witness.sage <==
# 2026-09-03 (Claude-Code-jts-pc): the explicit non-degeneracy witness of lem-nondeg,
# in the SIGNED encoding (S = diag(-1,-1,1)), for j = 2..8.
#
# Why this exists.  lem-nondeg's proof was one sentence and asserted its induction
# rather than running it: the induction variable was unnamed, the base case was not
# marked as a base case, the inductive hypothesis (an EXISTENTIAL over p, which is the
# crux -- "not identically zero" means "some point survives") was silent, and the
# choice of e_i was left to the reader.  Worse, lem-witness-new downstream speaks of
# "the lem-nondeg non-degeneracy witness at level k-1" as though lem-nondeg produced a
# named point.  It did not.  This script computes the point the induction actually
# constructs, so the lemma can state it.
#
# What the recipe is.  Base j=2: take (e1, e2), giving w_2 = e1 x e2 = e3 != 0.  Step:
# given p with c := w_{j-1}(p) != 0, the vector S(c) is nonzero (S is invertible), so
# F.S(c) is a LINE; the three e_i span F^3 and a line cannot contain all three, so some
# e_i is not proportional to S(c), and then w_j(p, e_i) = S(c) x e_i != 0 because a
# cross product vanishes exactly on linearly dependent pairs.
#
# What comes out, and it is cleaner than the recipe promises: taking the least such i
# every time, the witness is (e1, e2, e1, e1, ..., e1) -- the SAME vector e1 at every
# step from j=3 on -- and w_j alternates e3 (j even) / e2 (j odd, j >= 3), with every
# coordinate in {0, +-1}.
#
# Contrast worth recording.  Under the retired reshuffle tau(a,b,c) = (b,a,2c) the same
# recipe returns (e1,e2,e1) with w_3 = (0,2,0) and (e1,e2,e1,e2) with w_4 = (0,0,2) --
# a factor of 2 at every level, and a witness that has to alternate.  Both are checked
# below, side by side, since the comparison is the article's own running theme and is
# the sort of claim that decays into folklore if only one side is ever computed.
#
# Output: runs/nondegeneracy-witness-results.txt

def cross(a, b):
    return vector(a.base_ring(), [a[1]*b[2] - a[2]*b[1],
                                  a[2]*b[0] - a[0]*b[2],
                                  a[0]*b[1] - a[1]*b[0]])

def S(u):
    # diag(-1,-1,1).  An involution, det 1, invertible in EVERY characteristic.
    return vector(u.base_ring(), [-u[0], -u[1], u[2]])

def tau(u):
    # The retired reshuffle (a,b,c) |-> (b,a,2c).  det = -2, hence singular in
    # characteristic 2 -- and the source of every stray factor of 2 below.
    return vector(u.base_ring(), [u[1], u[0], 2*u[2]])


def basis(F):
    return [vector(F, b) for b in ([1, 0, 0], [0, 1, 0], [0, 0, 1])]


def name(u):
    """Render a vector as +-e_i when it is one, else as a plain triple."""
    for i in range(3):
        for s in (1, -1):
            if list(u) == [s if j == i else 0 for j in range(3)]:
                return ("" if s == 1 else "-") + "e%d" % (i + 1)
    return str(tuple(u))


def build_witness(twist, jmax, F=QQ):
    """Run the lem-nondeg induction, returning (witness blocks, w values)."""
    e = basis(F)
    blocks = [e[0], e[1]]
    w = cross(e[0], e[1])
    ws = {2: w}
    for j in range(3, jmax + 1):
        c = twist(w)
        assert c != 0, "twist killed a nonzero vector at j=%d -- impossible, it is invertible" % j
        # "at least one e_i is not proportional to S(c)": F.c is a line, the e_i span
        # F^3, so at most ONE e_i can lie on it.  Check that, rather than assume it.
        onthe = [i for i in range(3) if cross(c, e[i]) == 0]
        assert len(onthe) <= 1, "a line cannot contain two basis vectors (j=%d)" % j
        i = min(i for i in range(3) if cross(c, e[i]) != 0)
        blocks.append(e[i])
        w = cross(c, e[i])
        assert w != 0, "cross product vanished on an independent pair at j=%d" % j
        ws[j] = w
    return blocks, ws


def recompute_from_scratch(twist, blocks, F=QQ):
    """Independent re-evaluation: feed the witness back through the recursion.

    Deliberately does not reuse build_witness's running w -- the point is to check
    the witness as a POINT of A^{3j}, the way the lemma states it, not to re-play
    the loop that produced it."""
    w = cross(blocks[0], blocks[1])
    out = {2: w}
    for j in range(3, len(blocks) + 1):
        w = cross(twist(w), blocks[j - 1])
        out[j] = w
    return out


def run(jmax=8):
    for label, twist in (("S = diag(-1,-1,1)  (the article's encoding)", S),
                         ("tau(a,b,c) = (b,a,2c)  (retired)", tau)):
        print("=" * 74)
        print(label)
        print("=" * 74)
        blocks, ws = build_witness(twist, jmax)
        check = recompute_from_scratch(twist, blocks)
        print("j    witness (v_1,...,v_j)                  w_j        nonzero?  agrees?")
        print("-" * 74)
        for j in range(2, jmax + 1):
            wit = ",".join(name(b) for b in blocks[:j])
            ok = ws[j] != 0
            same = ws[j] == check[j]
            print("%-4d %-38s %-10s %-9s %s"
                  % (j, "(" + wit + ")", name(ws[j]),
                     "yes" if ok else "NO", "yes" if same else "NO -- MISMATCH"))
            assert ok and same
        coeffs = sorted(set(abs(x) for j in ws for x in ws[j] if x != 0))
        print("\nnonzero |coefficients| appearing in w_j: %s" % coeffs)
        print()

    print("=" * 74)
    print("Both recipes verified for j = 2..%d, each by two independent evaluations." % jmax)
    print("Under S every witness coordinate and every w_j coordinate lies in {0,+-1};")
    print("under tau a factor of 2 enters at j = 3 and never leaves.")

run()


==> anc/code/verify_over_finite_fields.sage <==
# Changelog
# 2026-08-31 (Claude-Code-jts-pc): new.  Answers a direct question from Jan -- where, if anywhere,
#   does making the article's results hold over finite (and more generally non-closed) fields cost
#   real complexity?
#
# Motivation: every computational check in this project so far ran over QQ.  Rank, dimension and
# radicality are NOT characteristic-independent in general -- a 0/+-1 coefficient matrix of rank 3
# over QQ can drop rank mod p -- so "verified over QQ" licenses nothing about F_p.  The four
# headline results are re-run here over small prime fields and two non-prime ones.
#
# What is checked, for k = 2..5 over QQ, GF(2), GF(3), GF(5), GF(7), GF(4), GF(9):
#   [1] codim(I_k) = 2                       (thm-codim; also prop-detideal's hypothesis)
#   [2] the three components of w_k are linearly independent over F   (lem-mingens-indep)
#   [3] I_k is radical                       (thm-radical)
#   [4] pd(R_k/I_k) = 2, i.e. Cohen-Macaulay (thm-cm)
#
# GF(2) is included deliberately even though the article excludes char 2: the IDEAL is defined by
# the cross-product recursion in every characteristic, and it is worth knowing which of the four
# results are genuinely char-2 phenomena and which merely lose their interpretation as a
# commutator locus (the encoding enc is what stops being invertible, not D).
#
# Output: runs/verify-over-finite-fields.txt

def build(k, F):
    R = PolynomialRing(F, ['v%d_%d' % (i, c) for i in range(1, k + 1) for c in range(1, 4)])
    g = R.gens()
    v = [vector(R, g[3 * i:3 * i + 3]) for i in range(k)]
    D = lambda u: vector(R, [-u[0], -u[1], u[2]])
    w = v[0].cross_product(v[1])
    for t in range(2, k):
        w = D(w).cross_product(v[t])
    return R, list(w)


def independence_rank(comps, F):
    """Rank over F of the coefficient matrix of the three components."""
    mons = sorted(set(m for c in comps for m in c.monomials()))
    idx = {m: i for i, m in enumerate(mons)}
    M = matrix(F, 3, len(mons))
    for r, c in enumerate(comps):
        for coeff, mon in zip(c.coefficients(), c.monomials()):
            M[r, idx[mon]] = coeff
    return M.rank(), len(mons)


FIELDS = [(QQ, 'QQ'), (GF(2), 'GF(2)'), (GF(3), 'GF(3)'), (GF(5), 'GF(5)'),
          (GF(7), 'GF(7)'), (GF(4, 'a'), 'GF(4)'), (GF(9, 'b'), 'GF(9)')]

rows = []
print("%-7s %-3s  %-8s %-10s %-9s %-8s" % ("field", "k", "codim", "indep rank", "radical", "pd"))
print("-" * 60)
for F, fname in FIELDS:
    for k in range(2, 6):
        R, comps = build(k, F)
        I = R.ideal(comps)
        codim = 3 * k - I.dimension()
        rk, nmon = independence_rank(comps, F)
        try:
            rad = (I.radical() == I)
            rads = "yes" if rad else "NO"
        except Exception as e:
            rads = "err"
        try:
            pd = len(R.free_resolution(I)) - 1 if hasattr(R, 'free_resolution') else None
        except Exception:
            pd = None
        if pd is None:
            try:
                pd = I.graded_free_resolution().length()
            except Exception:
                pd = "n/a"
        print("%-7s %-3d  %-8s %-10s %-9s %-8s"
              % (fname, k, codim, "%d/3" % rk, rads, pd))
        rows.append((fname, k, codim, rk, rads, pd))

print()
print("=" * 60)
bad = [r for r in rows if r[2] != 2 or r[3] != 3 or r[4] == "NO"]
print("rows deviating from (codim 2, rank 3, radical): %s" % (bad if bad else "none"))
print("=" * 60)


==> anc/runs/README.md <==
# runs/ --- raw computational reproducibility logs

Added 2026-08-16, alongside a pass that gave every $k=2,\ldots,6$ case a uniformly-named working
note (`working-notes/iterated-commutator-n_2-k_2.org`{.verbatim} through `..._k_6.org`{.verbatim}). Each result here is
a **fresh, independent re-execution** of that $k$\'s battery of `code/`{.verbatim} scripts (dim/codim/radical,
minimal generators + Cohen--Macaulay via Singular\'s `mres`{.verbatim}, primary decomposition, both Hilbert
series with the specialization cross-check, an explicit regular sequence, and a numeric
crosscheck), captured verbatim --- not copied from whatever was originally committed.

# Files

- `iterated-commutator-n_2-k_2-results.org`{.verbatim}
- `iterated-commutator-n_2-k_3-results.org`{.verbatim}
- `iterated-commutator-n_2-k_4-results.org`{.verbatim}
- `iterated-commutator-n_2-k_5-results.org`{.verbatim}
- `iterated-commutator-n_2-k_6-results.org`{.verbatim}

One file per $k$, each a `#+begin_example=/=#+end_example`{.verbatim} block per battery step, dated and
signed by the subagent that produced it (`Claude-Code-subagent-k<N>`{.verbatim}). The corresponding
`working-notes/iterated-commutator-n_2-k_<N>.org`{.verbatim} links back here (and to the `code/`{.verbatim} scripts it
ran) via relative org-mode links, rather than asserting numbers as prose alone.

Added 2026-08-16, later the same day, and **not** part of the per-$k$ battery above:

- `Y1-Y2-noncontainment-results.org`{.verbatim} --- raw output backing Step 4 of
  `working-notes/proof-plan-conjectures.org`{.verbatim} (closing the $Y_1$/$Y_2$ non-containment gap in
  the Conjecture 2 proof). Organised by $k$-transition rather than by battery step, since it is a
  single targeted check run at several $k$, not the full invariant battery.
- `jacobian-rank-radicality-results.org`{.verbatim} --- raw output backing Step 5 of the same note (the $R_0$
  half of the Serre-criterion proof that $I_k$ is radical: an explicit rank-2 Jacobian witness on
  every component, at every $k=2,\ldots,6$, plus the polynomial-matrix check of the Jacobian
  block recursion and a demonstration that the naive witness-transfer fails). One `#+begin_example`{.verbatim}
  block for the whole run, since the script\'s own output is already organised by $k$.

# Why this exists

Every number in the per-$k$ working notes had already been computed once, at the time each note
was originally written. This directory exists to make that reproducible in the literal sense ---
proof that re-running the same scripts today gives the same answer, not just a record that it was
computed once. All five re-runs matched the originally committed numbers exactly, no discrepancies
(see each working note\'s own synthesis section for the explicit comparison).

# Relationship to `code/`{.verbatim} and `working-notes/`{.verbatim}

- `code/`{.verbatim} --- the scripts themselves (the actual computation).
- `runs/`{.verbatim} (here) --- raw, dated, verbatim output from actually invoking those scripts.
- `working-notes/`{.verbatim} --- the prose interpretation, linking to both of the above.

The original, pre-2026-08-16 per-$k$ notes (`varieties-of-triple-commutators.org`{.verbatim},
`four-fold-commutator-n2.org`{.verbatim}, `five-fold-commutator-n2.org`{.verbatim}, `six-fold-commutator-n2.org`{.verbatim},
`A_B_C-commutator.org`{.verbatim}, the $k=2$ material in `small-commutators-musings.org`{.verbatim}) are untouched and
still the historical record of the original session-2 work; the `iterated-commutator-n_2-k_<N>.org`{.verbatim}
files are a parallel, uniformly-named, reproducibility-linked restatement of the same content, not
a replacement.


==> anc/runs/README.org <==
#+title: runs/ — raw computational reproducibility logs

Added 2026-08-16, alongside a pass that gave every \(k=2,\ldots,6\) case a uniformly-named working
note (=working-notes/iterated-commutator-n_2-k_2.org= through =..._k_6.org=). Each result here is
a *fresh, independent re-execution* of that \(k\)'s battery of =code/= scripts (dim/codim/radical,
minimal generators + Cohen–Macaulay via Singular's =mres=, primary decomposition, both Hilbert
series with the specialization cross-check, an explicit regular sequence, and a numeric
crosscheck), captured verbatim — not copied from whatever was originally committed.

* Files

- =iterated-commutator-n_2-k_2-results.org=
- =iterated-commutator-n_2-k_3-results.org=
- =iterated-commutator-n_2-k_4-results.org=
- =iterated-commutator-n_2-k_5-results.org=
- =iterated-commutator-n_2-k_6-results.org=

One file per \(k\), each a =#+begin_example=/=#+end_example= block per battery step, dated and
signed by the subagent that produced it (=Claude-Code-subagent-k<N>=). The corresponding
=working-notes/iterated-commutator-n_2-k_<N>.org= links back here (and to the =code/= scripts it
ran) via relative org-mode links, rather than asserting numbers as prose alone.

Added 2026-08-16, later the same day, and *not* part of the per-\(k\) battery above:

- =Y1-Y2-noncontainment-results.org= — raw output backing Step 4 of
  =working-notes/proof-plan-conjectures.org= (closing the \(Y_1\)/\(Y_2\) non-containment gap in
  the Conjecture 2 proof). Organised by \(k\)-transition rather than by battery step, since it is a
  single targeted check run at several \(k\), not the full invariant battery.
- =jacobian-rank-radicality-results.org= — raw output backing Step 5 of the same note (the \(R_0\)
  half of the Serre-criterion proof that \(I_k\) is radical: an explicit rank-2 Jacobian witness on
  every component, at every \(k=2,\ldots,6\), plus the polynomial-matrix check of the Jacobian
  block recursion and a demonstration that the naive witness-transfer fails). One =#+begin_example=
  block for the whole run, since the script's own output is already organised by \(k\).

* Why this exists

Every number in the per-\(k\) working notes had already been computed once, at the time each note
was originally written. This directory exists to make that reproducible in the literal sense —
proof that re-running the same scripts today gives the same answer, not just a record that it was
computed once. All five re-runs matched the originally committed numbers exactly, no discrepancies
(see each working note's own synthesis section for the explicit comparison).

* Relationship to =code/= and =working-notes/=

- =code/= — the scripts themselves (the actual computation).
- =runs/= (here) — raw, dated, verbatim output from actually invoking those scripts.
- =working-notes/= — the prose interpretation, linking to both of the above.

The original, pre-2026-08-16 per-\(k\) notes (=varieties-of-triple-commutators.org=,
=four-fold-commutator-n2.org=, =five-fold-commutator-n2.org=, =six-fold-commutator-n2.org=,
=A_B_C-commutator.org=, the \(k=2\) material in =small-commutators-musings.org=) are untouched and
still the historical record of the original session-2 work; the =iterated-commutator-n_2-k_<N>.org=
files are a parallel, uniformly-named, reproducibility-linked restatement of the same content, not
a replacement.


==> anc/runs/REFERENCE-CERTIFICATE.md <==
# Reference certificate

**What this is.** For each source cited in *The coordinate ring of the k-fold iterated commutator
locus for 2×2 matrices*, this file records the exact statement the article relies on, quoted or
closely paraphrased from the source itself, together with where it was found and how its access
status was established.

**Why it exists.** The article was written with substantial machine assistance, and fabricated or
misattributed references are a known failure mode of that kind of workflow. The bibliography
itself is written for a reader, and so carries no access-status or verification notes; this file
carries them instead, so that the claim "these sources exist, say what they are cited for, and
were consulted" can be checked rather than taken on trust.

It ships with the arXiv submission as `anc/runs/REFERENCE-CERTIFICATE.md`.

**Status of each entry below** is one of:

- **verified against the source** — the cited text was read in the source itself;
- **verified against publisher metadata** — bibliographic data confirmed via DOI/arXiv/publisher,
  the full text not re-read for this certificate;
- **not independently verified** — stated plainly where that is the case.

---

## [1] Bruns and Vetter, *Determinantal Rings*, LNM 1327, Springer, 1988

**Status: verified against the source.** Out of print; made freely available with Springer's
permission on the first author's page at
`https://www.home.uni-osnabrueck.de/wbruns/brunsw/detrings.pdf`. That copy was downloaded and read
directly (it is in this project's `literature/`).

Two results are used.

**Theorem (2.7), printed page 13** — cited for: a determinantal ideal at expected grade is perfect.
The statement is given for an **arbitrary** matrix over a Noetherian ring, not only for a matrix of
independent indeterminates. That generality is exactly what the article needs, since one row of its
2×3 matrix is a fixed polynomial vector. Used in Proposition 29, hence in Theorem 31.

**Theorem (16.36), printed page 217** (Appendix 16.F, "The Theorem of Hilbert-Burch") — cited for:
the structure of codimension-2 perfect ideals. As actually printed it gives `I = a · I_m(f)` for a
nonzerodivisor `a`. **It does not give a generator count**, and the article's Remark 30 says so
explicitly; the generator count is proved independently, from linear independence.

*Correction recorded:* an earlier draft mis-cited the second author as "Vasconcelos". Corrected
2026-08-16.

## [2] Eagon and Northcott, *Ideals defined by matrices and a certain complex associated with them*, Proc. Roy. Soc. London Ser. A 269(1337) (1962), 188–204

**Status: verified against publisher metadata** (Crossref, DOI `10.1098/rspa.1962.0170`). The
volume, issue, year and pagination are confirmed. Closed access; the full text was **not** consulted
for this article, and nothing is cited from it beyond the attribution of the original construction.
The result actually used is taken from Bruns–Vetter [1], which was read.

## [3] Motzkin and Taussky, *Pairs of matrices with property L. II*, Trans. Amer. Math. Soc. 80 (1955), 387–401

**Status: not independently verified.** JSTOR-gated and not obtained. Cited only for the classical
irreducibility of the 2×2 commuting variety, which is standard and attributed to this paper
throughout the literature.

*Correction recorded:* an earlier draft additionally cited this paper for the **dimension** of the
generic determinantal variety. That is not plausibly a result of a paper on pairs of matrices with
property L; the citation was moved to the classical codimension formula (Bruns–Vetter) with the
Segre-cone computation given alongside. Corrected 2026-09-04.

## [4] The Stacks Project, tag 00OS

**Status: verified against the source.** Fetched live from
`https://stacks.math.columbia.edu/tag/00OS`. Open access. Cited for equicodimensionality of affine
domains over an arbitrary field — a dimension formula for finitely generated field extensions, not
requiring a perfect-field hypothesis. The equivalent statement in Eisenbud, *Commutative Algebra
with a View Toward Algebraic Geometry*, Cor. 13.4, is named alongside it.

## [5] Gerstenhaber, *On dominance and varieties of commuting matrices*, Ann. of Math. 73 (1961), 324–348

**Status: verified against publisher metadata.** Cited for the bound `dim_F F[A,B] ≤ n` for the
subalgebra generated by two commuting matrices, and for irreducibility of the commuting variety —
both standard attributions.

## [6] Artin and Hochster, attributed conjecture

**Status: no single dateable original publication found**, and the article says so. The conjecture
is stated precisely as "Conjecture 1.1 (M. Artin, M. Hochster)" in Majidi-Zolbanin and Snapp [7],
which was read; that is the form the article relies on.

## [7] Majidi-Zolbanin and Snapp, *A note on the variety of pairs of matrices whose product is symmetric*, Contemporary Mathematics 555, AMS, 2011, pp. 145–150

**Status: verified against the source.** Author's open-access copy at
`https://people.math.osu.edu/snapp.14/SymmetrizingVariety.pdf`.

## [8] Chau, *The F-regularity of algebraic sets related to commutator matrices*, J. Algebra 652 (2024), 52–66

**Status: verified against the source**, via LiU institutional access. DOI
`10.1016/j.jalgebra.2024.04.008` confirmed. Cited for the more specifically dated 1984 conjecture
attributed to Hochster alone, and for the state of the reducedness question.

## [9] Hreinsdóttir, *Conjectures on the ring of commuting matrices*, arXiv:math/0501465

**Status: verified against the source.** Open access at `https://arxiv.org/abs/math/0501465`; title
and author confirmed via the arXiv API.

## [10] Knutson, *Some Schemes Related to the Commuting Variety*, J. Algebraic Geom. 14 (2005), 283–294; preprint arXiv:math/0306275

**Status: verified against the source.** Open access preprint; title and author confirmed via the
arXiv API. Note the arXiv abstract page's "to appear" annotation long predates publication.

## [11] Youcis, answer to "What can we say about the image of a regular map?", Mathematics Stack Exchange, question 731178, answer 732415, 2014

**Status: verified against the source.** Fetched live; the answer belongs to the stated question and
states both facts cited: that the continuous image of an irreducible space is irreducible, and the
`(x,y) ↦ (x,xy)` non-closed-image example. CC BY-SA 3.0.

## [12] The Stacks Project, tag 031R = Lemma 10.157.3

**Status: verified against the source.** Fetched live. Quoted text: *"Let R be a Noetherian ring.
The following are equivalent: (1) R is reduced, and (2) R has properties (R₀) and (S₁)."*

**A trap worth recording**, and the reason this entry is spelled out: the enclosing *section* 10.157
is tag 031O and is titled "Serre's criterion for **normality**", and its own Lemma 10.157.4 (tag
031S) is the normality criterion (R₁) + (S₂) — a different statement. Fetching 031O displays the
whole section including this lemma, so it is easy to confirm the quoted text on a page whose tag is
nevertheless the wrong one.

*Correction recorded:* this entry carried exactly that wrong tag until 2026-08-31.

## [13] Tambour, *The Number of Solutions of Some Equations in Finite Groups and a New Proof of Itô's Theorem*, Comm. Algebra 28 (2000), no. 11, 5353–5361

**Status: verified against the source, via the earlier open-access version.**

The published Taylor & Francis version is **closed access**. Checked 2026-09-04 against Unpaywall
(`api.unpaywall.org/v2/10.1080/00927870008827160`), which reports `is_oa: false`,
`oa_status: "closed"`, and zero OA locations. A T&F link that appears to work may be misleading:
one carrying a `casa_token` parameter is Campus Activated Subscriber Access, i.e. access granted
by a prior institutional session, not open access. (A bare `curl` of the DOI returns 403, but that
proves nothing on its own — publishers serve bot-challenge pages before evaluating entitlement.)

The earlier version **is** freely available, was downloaded and read, and is in this project's
`literature/`:

> Torbjörn Tambour, *On the number of solutions of some equations in finite groups*, Stockholm
> University Research Reports in Mathematics No. 15, 1998, ISSN 1401-5617, 12 pp.
> <https://www2.math.su.se/reports/1998/15/>  (PDF: `1998-15.pdf`)

Note the earlier title is genuinely different — it lacks the "and a new proof of Itô's theorem"
clause — so both are given in the bibliography rather than one being treated as a reprint of the
other. The bibliography cites the published version and points at the report as the retrievable
one.

---

## What this certificate does not claim

It does not claim that every source was read in full — several are cited for standard attributions
and are marked accordingly above. It records what was checked and what was not, which is the point:
a reader who wants to verify the article's use of the literature can see exactly where to start,
and where the article is relying on a standard attribution rather than on a reading.


==> anc/runs/Y1-Y2-noncontainment-results.md <==
# Y~1~/Y~2~ non-containment --- raw verification output

Raw, verbatim output backing Step 4 of
[working-notes/proof-plan-conjectures.org](../working-notes/proof-plan-conjectures.org) --- the
computational half of closing the \"no containment either way\" gap in that note\'s Step 1. Same role
as the other files here: `code/`{.verbatim} holds the script, this holds what it actually printed,
`working-notes/`{.verbatim} holds the interpretation.

Scripts:

- [`code/verify_Y1_Y2_noncontainment.sage`{.verbatim}](../code/verify_Y1_Y2_noncontainment.sage) --- the
  $Y_1/Y_2$ battery, run per $k$.
- [`code/verify_tau_cross_identity.sage`{.verbatim}](../code/verify_tau_cross_identity.sage) --- the base
  identity $\mathrm{red}([A,B])=\tau(\mathrm{red}(A)\times\mathrm{red}(B))$, which is what makes
  the $I_k=(w_k)$ structural claim a proof for all $k$ rather than a check at $k\le6$.

A note on the `light`{.verbatim} flag: at $k=5,6$ the per-component radicality tests, `I_k.radical()`{.verbatim}, the
ideal intersections and `J2.is_prime()`{.verbatim} do not finish in reasonable wall time, so those runs pass
`light`{.verbatim} and print `(skipped)`{.verbatim} for exactly those lines. Everything load-bearing --- the exact
ideal-equality matching in `[3]`{.verbatim} and the direct containment tests in `[4]`{.verbatim} --- runs in every case.

# The base identity (all $k$)

`sage verify_tau_cross_identity.sage`{.verbatim}

    red([A,B])            = (-a12*b11 + a11*b12 - a22*b12 + a12*b22, a21*b11 - a11*b21 + a22*b21 - a21*b22, -2*a21*b12 + 2*a12*b21)
    tau(red(A) x red(B))  = (-a12*b11 + a11*b12 - a22*b12 + a12*b22, a21*b11 - a11*b21 + a22*b21 - a21*b22, -2*a21*b12 + 2*a12*b21)
    difference            = (0, 0, 0)
    identity holds as polynomials in the 8 generic entries? True
    trace([A,B]) == 0? True
    tau as a matrix:
     [0 1 0]
    [1 0 0]
    [0 0 2]
    det(tau) = -2 -- invertible over any field of characteristic != 2

# $k=3\to4$ --- full battery, nothing skipped

`sage verify_Y1_Y2_noncontainment.sage 4`{.verbatim}

    ==============================================================================
    k = 4   (transition k-1 = 3  ->  k = 4)
    ==============================================================================
    [0] I_k (cross5 chaining) == ideal(w_k) (tau-recursion)? True
        dim V(I_k) = 10   (ambient 12, codim 2)
    [1] primary decomposition of I_{k-1}: 2 components (expect k-2 = 2)
          comp 0: dim=7 radical? True  blocks=[0, 1]
          comp 1: dim=7 radical? True  blocks=[0, 1, 2]
        primary decomposition of I_k:     3 components (expect k-1 = 3)
          comp 0: dim=10 radical? True  blocks=[0, 1]
          comp 1: dim=10 radical? True  blocks=[0, 1, 2]
          comp 2: dim=10 radical? True  blocks=[0, 1, 2, 3]
        I_k radical? True   I_k == intersection of components? True
    [2] I(Y_2) by elimination of lam from the graph ideal of Phi:
          3 generators, dim = 10, prime? True
          generators: [2*w2*x1 + 2*w1*x2 + w3*x3, u3*v2*x1 - u2*v3*x1 - u3*v1*x2 + u1*v3*x2 + u2*v1*x3 - u1*v2*x3, 2*u3*v2*w1*x2 - 2*u2*v3*w1*x2 + 2*u3*v1*w2*x2 - 2*u1*v3*w2*x2 - 2*u2*v1*w2*x3 + 2*u1*v2*w2*x3 + u3*v2*w3*x3 - u2*v3*w3*x3]
    [3] exact ideal-equality matching (I_k's components vs. Y_1 pieces / Y_2):
          comp 0  ==  Y_1 piece 0  (component 0 of I_{k-1}, v_k free)
          comp 1  ==  Y_1 piece 1  (component 1 of I_{k-1}, v_k free)
          comp 2  ==  Y_2 (eliminated graph ideal)
        every Y_1 piece equals some component of I_k? True
        Y_2 equals some component of I_k?             True
        V(I_k) = Y_1 u Y_2 as ideals (I_k.radical() == intersection)? True
    [4] direct containment tests (V(J) <= V(J') iff J' <= J as ideals):
          Y_1 piece 0  <=  Y_2 ?  False        Y_2  <=  Y_1 piece 0 ?  False
          Y_1 piece 1  <=  Y_2 ?  False        Y_2  <=  Y_1 piece 1 ?  False
          Y_2  <=  Y_1 (whole union) ?  False
          Y_1 (union)  <=  Y_2 ?        False
    [5] w_{k-1} not identically zero -- witness built by the inductive recipe:
          point (v_1,...,v_{k-1}) = (1, 0, 0, 0, 1, 0, 1, 0, 0)
          w_{k-1} there = (0, 2, 0)   (nonzero? True)

# $k=4\to5$ --- `light`{.verbatim} mode

`sage verify_Y1_Y2_noncontainment.sage 5 light`{.verbatim}

    ==============================================================================
    k = 5   (transition k-1 = 4  ->  k = 5)
    ==============================================================================
    [0] I_k (cross5 chaining) == ideal(w_k) (tau-recursion)? True
        dim V(I_k) = 13   (ambient 15, codim 2)
    [1] primary decomposition of I_{k-1}: 3 components (expect k-2 = 3)
          comp 0: dim=10 radical? (skipped)  blocks=[0, 1]
          comp 1: dim=10 radical? (skipped)  blocks=[0, 1, 2]
          comp 2: dim=10 radical? (skipped)  blocks=[0, 1, 2, 3]
        primary decomposition of I_k:     4 components (expect k-1 = 4)
          comp 0: dim=13 radical? (skipped)  blocks=[0, 1]
          comp 1: dim=13 radical? (skipped)  blocks=[0, 1, 2]
          comp 2: dim=13 radical? (skipped)  blocks=[0, 1, 2, 3]
          comp 3: dim=13 radical? (skipped)  blocks=[0, 1, 2, 3, 4]
        I_k radical? (skipped)   I_k == intersection of components? (skipped)
    [2] I(Y_2) by elimination of lam from the graph ideal of Phi:
          3 generators, dim = 13, prime? (skipped)
          generators: [2*x2*y1 + 2*x1*y2 + x3*y3, 2*u2*v1*w2*y1 - 2*u1*v2*w2*y1 - u3*v2*w3*y1 + u2*v3*w3*y1 - 2*u2*v1*w1*y2 + 2*u1*v2*w1*y2 - u3*v1*w3*y2 + u1*v3*w3*y2 + u3*v2*w1*y3 - u2*v3*w1*y3 + u3*v1*w2*y3 - u1*v3*w2*y3, 4*u2*v1*w2*x1*y2 - 4*u1*v2*w2*x1*y2 - 2*u3*v2*w3*x1*y2 + 2*u2*v3*w3*x1*y2 + 4*u2*v1*w1*x2*y2 - 4*u1*v2*w1*x2*y2 + 2*u3*v1*w3*x2*y2 - 2*u1*v3*w3*x2*y2 - 2*u3*v2*w1*x2*y3 + 2*u2*v3*w1*x2*y3 - 2*u3*v1*w2*x2*y3 + 2*u1*v3*w2*x2*y3 + 2*u2*v1*w2*x3*y3 - 2*u1*v2*w2*x3*y3 - u3*v2*w3*x3*y3 + u2*v3*w3*x3*y3]
    [3] exact ideal-equality matching (I_k's components vs. Y_1 pieces / Y_2):
          comp 0  ==  Y_1 piece 0  (component 0 of I_{k-1}, v_k free)
          comp 1  ==  Y_1 piece 1  (component 1 of I_{k-1}, v_k free)
          comp 2  ==  Y_1 piece 2  (component 2 of I_{k-1}, v_k free)
          comp 3  ==  Y_2 (eliminated graph ideal)
        every Y_1 piece equals some component of I_k? True
        Y_2 equals some component of I_k?             True
        V(I_k) = Y_1 u Y_2 as ideals (I_k.radical() == intersection)? (skipped)
    [4] direct containment tests (V(J) <= V(J') iff J' <= J as ideals):
          Y_1 piece 0  <=  Y_2 ?  False        Y_2  <=  Y_1 piece 0 ?  False
          Y_1 piece 1  <=  Y_2 ?  False        Y_2  <=  Y_1 piece 1 ?  False
          Y_1 piece 2  <=  Y_2 ?  False        Y_2  <=  Y_1 piece 2 ?  False
          Y_2  <=  Y_1 (whole union) ?  (skipped)
          Y_1 (union)  <=  Y_2 ?        (skipped)
    [5] w_{k-1} not identically zero -- witness built by the inductive recipe:
          point (v_1,...,v_{k-1}) = (1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0)
          w_{k-1} there = (0, 0, 2)   (nonzero? True)

# $k=5\to6$ --- `light`{.verbatim} mode

`sage verify_Y1_Y2_noncontainment.sage 6 light`{.verbatim}

    ==============================================================================
    k = 6   (transition k-1 = 5  ->  k = 6)
    ==============================================================================
    [0] I_k (cross5 chaining) == ideal(w_k) (tau-recursion)? True
        dim V(I_k) = 16   (ambient 18, codim 2)
    [1] primary decomposition of I_{k-1}: 4 components (expect k-2 = 4)
          comp 0: dim=13 radical? (skipped)  blocks=[0, 1]
          comp 1: dim=13 radical? (skipped)  blocks=[0, 1, 2]
          comp 2: dim=13 radical? (skipped)  blocks=[0, 1, 2, 3]
          comp 3: dim=13 radical? (skipped)  blocks=[0, 1, 2, 3, 4]
        primary decomposition of I_k:     5 components (expect k-1 = 5)
          comp 0: dim=16 radical? (skipped)  blocks=[0, 1]
          comp 1: dim=16 radical? (skipped)  blocks=[0, 1, 2]
          comp 2: dim=16 radical? (skipped)  blocks=[0, 1, 2, 3]
          comp 3: dim=16 radical? (skipped)  blocks=[0, 1, 2, 3, 4]
          comp 4: dim=16 radical? (skipped)  blocks=[0, 1, 2, 3, 4, 5]
        I_k radical? (skipped)   I_k == intersection of components? (skipped)
    [2] I(Y_2) by elimination of lam from the graph ideal of Phi:
          3 generators, dim = 16, prime? (skipped)
          generators: [2*y2*z1 + 2*y1*z2 + y3*z3, 2*u3*v2*w1*x2*z1 - 2*u2*v3*w1*x2*z1 + 2*u3*v1*w2*x2*z1 - 2*u1*v3*w2*x2*z1 - 2*u2*v1*w2*x3*z1 + 2*u1*v2*w2*x3*z1 + u3*v2*w3*x3*z1 - u2*v3*w3*x3*z1 - 2*u3*v2*w1*x1*z2 + 2*u2*v3*w1*x1*z2 - 2*u3*v1*w2*x1*z2 + 2*u1*v3*w2*x1*z2 - 2*u2*v1*w1*x3*z2 + 2*u1*v2*w1*x3*z2 - u3*v1*w3*x3*z2 + u1*v3*w3*x3*z2 + 2*u2*v1*w2*x1*z3 - 2*u1*v2*w2*x1*z3 - u3*v2*w3*x1*z3 + u2*v3*w3*x1*z3 + 2*u2*v1*w1*x2*z3 - 2*u1*v2*w1*x2*z3 + u3*v1*w3*x2*z3 - u1*v3*w3*x2*z3, 4*u3*v2*w1*x2*y1*z2 - 4*u2*v3*w1*x2*y1*z2 + 4*u3*v1*w2*x2*y1*z2 - 4*u1*v3*w2*x2*y1*z2 - 4*u2*v1*w2*x3*y1*z2 + 4*u1*v2*w2*x3*y1*z2 + 2*u3*v2*w3*x3*y1*z2 - 2*u2*v3*w3*x3*y1*z2 + 4*u3*v2*w1*x1*y2*z2 - 4*u2*v3*w1*x1*y2*z2 + 4*u3*v1*w2*x1*y2*z2 - 4*u1*v3*w2*x1*y2*z2 + 4*u2*v1*w1*x3*y2*z2 - 4*u1*v2*w1*x3*y2*z2 + 2*u3*v1*w3*x3*y2*z2 - 2*u1*v3*w3*x3*y2*z2 - 4*u2*v1*w2*x1*y2*z3 + 4*u1*v2*w2*x1*y2*z3 + 2*u3*v2*w3*x1*y2*z3 - 2*u2*v3*w3*x1*y2*z3 - 4*u2*v1*w1*x2*y2*z3 + 4*u1*v2*w1*x2*y2*z3 - 2*u3*v1*w3*x2*y2*z3 + 2*u1*v3*w3*x2*y2*z3 + 2*u3*v2*w1*x2*y3*z3 - 2*u2*v3*w1*x2*y3*z3 + 2*u3*v1*w2*x2*y3*z3 - 2*u1*v3*w2*x2*y3*z3 - 2*u2*v1*w2*x3*y3*z3 + 2*u1*v2*w2*x3*y3*z3 + u3*v2*w3*x3*y3*z3 - u2*v3*w3*x3*y3*z3]
    [3] exact ideal-equality matching (I_k's components vs. Y_1 pieces / Y_2):
          comp 0  ==  Y_1 piece 0  (component 0 of I_{k-1}, v_k free)
          comp 1  ==  Y_1 piece 1  (component 1 of I_{k-1}, v_k free)
          comp 2  ==  Y_1 piece 2  (component 2 of I_{k-1}, v_k free)
          comp 3  ==  Y_1 piece 3  (component 3 of I_{k-1}, v_k free)
          comp 4  ==  Y_2 (eliminated graph ideal)
        every Y_1 piece equals some component of I_k? True
        Y_2 equals some component of I_k?             True
        V(I_k) = Y_1 u Y_2 as ideals (I_k.radical() == intersection)? (skipped)
    [4] direct containment tests (V(J) <= V(J') iff J' <= J as ideals):
          Y_1 piece 0  <=  Y_2 ?  False        Y_2  <=  Y_1 piece 0 ?  False
          Y_1 piece 1  <=  Y_2 ?  False        Y_2  <=  Y_1 piece 1 ?  False
          Y_1 piece 2  <=  Y_2 ?  False        Y_2  <=  Y_1 piece 2 ?  False
          Y_1 piece 3  <=  Y_2 ?  False        Y_2  <=  Y_1 piece 3 ?  False
          Y_2  <=  Y_1 (whole union) ?  (skipped)
          Y_1 (union)  <=  Y_2 ?        (skipped)
    [5] w_{k-1} not identically zero -- witness built by the inductive recipe:
          point (v_1,...,v_{k-1}) = (1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0)
          w_{k-1} there = (0, 4, 0)   (nonzero? True)

# A wall-time gotcha, not a mathematical one

$I_k$ has two natural generating sets: the chained-`cross5`{.verbatim} entries (what the real algorithm
produces) and the three entries of $w_k$ (the $\tau$-recursion). Line `[0]`{.verbatim} of every block
above confirms they generate the **same ideal**. Singular\'s `primary_decomposition`{.verbatim} is nevertheless
extremely sensitive to which one it is given: at $k=6$ the `cross5`{.verbatim} generators decompose in
**61 seconds**, while the $\tau$-recursion generators had **still not finished after 15 minutes**
and were killed. The script hands Singular the `cross5`{.verbatim} set throughout for this reason. Recorded
here because the obvious way to write this script -- build $w_k$ by the recursion, decompose it
-- is the slow one, and the failure mode is \"it just never returns\", not an error.

# What to read out of these

1.  Line `[0]`{.verbatim} in each block: the ideal produced by the real chained `cross5`{.verbatim} code and the ideal
    produced by the $\tau$/cross recursion are **equal**, so everything below concerns the actual
    commutator ideal.
2.  Line `[3]`{.verbatim}: every component of $I_k$\'s primary decomposition is matched to a $Y_1$ piece or
    to $Y_2$ by **exact ideal equality** (both containments via Gröbner bases), not by dimension or
    degree coincidence.
3.  Line `[4]`{.verbatim}: all containment tests between $Y_2$ and each $Y_1$ piece return `False`{.verbatim}, in both
    directions, computed by ideal membership of generators --- independently of the primary
    decomposition, which is the point (reading non-containment off the decomposition would be
    circular).
4.  Line `[5]`{.verbatim}: an explicit point where $w_{k-1}\ne0$, constructed by the same recipe as Lemma 4.2
    of the proof-plan note. Worth noting the naive guess $(e_1,e_2,e_3)$ **fails** at $k-1=3$
    ($w_3=0$ there), which is why the recipe, not a guess, is what the script implements.


==> anc/runs/Y1-Y2-noncontainment-results.org <==
#+title: Y_1/Y_2 non-containment — raw verification output
#+author: Claude (Opus subagent), for Jan Snellman
#+date: 2026-08-16

Raw, verbatim output backing Step 4 of
[[../working-notes/proof-plan-conjectures.org][working-notes/proof-plan-conjectures.org]] — the
computational half of closing the "no containment either way" gap in that note's Step 1. Same role
as the other files here: =code/= holds the script, this holds what it actually printed,
=working-notes/= holds the interpretation.

Scripts:
- [[../code/verify_Y1_Y2_noncontainment.sage][=code/verify_Y1_Y2_noncontainment.sage=]] — the
  \(Y_1/Y_2\) battery, run per \(k\).
- [[../code/verify_tau_cross_identity.sage][=code/verify_tau_cross_identity.sage=]] — the base
  identity \(\mathrm{red}([A,B])=\tau(\mathrm{red}(A)\times\mathrm{red}(B))\), which is what makes
  the \(I_k=(w_k)\) structural claim a proof for all \(k\) rather than a check at \(k\le6\).

A note on the =light= flag: at \(k=5,6\) the per-component radicality tests, =I_k.radical()=, the
ideal intersections and =J2.is_prime()= do not finish in reasonable wall time, so those runs pass
=light= and print =(skipped)= for exactly those lines. Everything load-bearing — the exact
ideal-equality matching in =[3]= and the direct containment tests in =[4]= — runs in every case.

* The base identity (all \(k\))

=sage verify_tau_cross_identity.sage=

#+begin_example
red([A,B])            = (-a12*b11 + a11*b12 - a22*b12 + a12*b22, a21*b11 - a11*b21 + a22*b21 - a21*b22, -2*a21*b12 + 2*a12*b21)
tau(red(A) x red(B))  = (-a12*b11 + a11*b12 - a22*b12 + a12*b22, a21*b11 - a11*b21 + a22*b21 - a21*b22, -2*a21*b12 + 2*a12*b21)
difference            = (0, 0, 0)
identity holds as polynomials in the 8 generic entries? True
trace([A,B]) == 0? True
tau as a matrix:
 [0 1 0]
[1 0 0]
[0 0 2]
det(tau) = -2 -- invertible over any field of characteristic != 2
#+end_example

* \(k=3\to4\) — full battery, nothing skipped

=sage verify_Y1_Y2_noncontainment.sage 4=

#+begin_example
==============================================================================
k = 4   (transition k-1 = 3  ->  k = 4)
==============================================================================
[0] I_k (cross5 chaining) == ideal(w_k) (tau-recursion)? True
    dim V(I_k) = 10   (ambient 12, codim 2)
[1] primary decomposition of I_{k-1}: 2 components (expect k-2 = 2)
      comp 0: dim=7 radical? True  blocks=[0, 1]
      comp 1: dim=7 radical? True  blocks=[0, 1, 2]
    primary decomposition of I_k:     3 components (expect k-1 = 3)
      comp 0: dim=10 radical? True  blocks=[0, 1]
      comp 1: dim=10 radical? True  blocks=[0, 1, 2]
      comp 2: dim=10 radical? True  blocks=[0, 1, 2, 3]
    I_k radical? True   I_k == intersection of components? True
[2] I(Y_2) by elimination of lam from the graph ideal of Phi:
      3 generators, dim = 10, prime? True
      generators: [2*w2*x1 + 2*w1*x2 + w3*x3, u3*v2*x1 - u2*v3*x1 - u3*v1*x2 + u1*v3*x2 + u2*v1*x3 - u1*v2*x3, 2*u3*v2*w1*x2 - 2*u2*v3*w1*x2 + 2*u3*v1*w2*x2 - 2*u1*v3*w2*x2 - 2*u2*v1*w2*x3 + 2*u1*v2*w2*x3 + u3*v2*w3*x3 - u2*v3*w3*x3]
[3] exact ideal-equality matching (I_k's components vs. Y_1 pieces / Y_2):
      comp 0  ==  Y_1 piece 0  (component 0 of I_{k-1}, v_k free)
      comp 1  ==  Y_1 piece 1  (component 1 of I_{k-1}, v_k free)
      comp 2  ==  Y_2 (eliminated graph ideal)
    every Y_1 piece equals some component of I_k? True
    Y_2 equals some component of I_k?             True
    V(I_k) = Y_1 u Y_2 as ideals (I_k.radical() == intersection)? True
[4] direct containment tests (V(J) <= V(J') iff J' <= J as ideals):
      Y_1 piece 0  <=  Y_2 ?  False        Y_2  <=  Y_1 piece 0 ?  False
      Y_1 piece 1  <=  Y_2 ?  False        Y_2  <=  Y_1 piece 1 ?  False
      Y_2  <=  Y_1 (whole union) ?  False
      Y_1 (union)  <=  Y_2 ?        False
[5] w_{k-1} not identically zero -- witness built by the inductive recipe:
      point (v_1,...,v_{k-1}) = (1, 0, 0, 0, 1, 0, 1, 0, 0)
      w_{k-1} there = (0, 2, 0)   (nonzero? True)
#+end_example

* \(k=4\to5\) — =light= mode

=sage verify_Y1_Y2_noncontainment.sage 5 light=

#+begin_example
==============================================================================
k = 5   (transition k-1 = 4  ->  k = 5)
==============================================================================
[0] I_k (cross5 chaining) == ideal(w_k) (tau-recursion)? True
    dim V(I_k) = 13   (ambient 15, codim 2)
[1] primary decomposition of I_{k-1}: 3 components (expect k-2 = 3)
      comp 0: dim=10 radical? (skipped)  blocks=[0, 1]
      comp 1: dim=10 radical? (skipped)  blocks=[0, 1, 2]
      comp 2: dim=10 radical? (skipped)  blocks=[0, 1, 2, 3]
    primary decomposition of I_k:     4 components (expect k-1 = 4)
      comp 0: dim=13 radical? (skipped)  blocks=[0, 1]
      comp 1: dim=13 radical? (skipped)  blocks=[0, 1, 2]
      comp 2: dim=13 radical? (skipped)  blocks=[0, 1, 2, 3]
      comp 3: dim=13 radical? (skipped)  blocks=[0, 1, 2, 3, 4]
    I_k radical? (skipped)   I_k == intersection of components? (skipped)
[2] I(Y_2) by elimination of lam from the graph ideal of Phi:
      3 generators, dim = 13, prime? (skipped)
      generators: [2*x2*y1 + 2*x1*y2 + x3*y3, 2*u2*v1*w2*y1 - 2*u1*v2*w2*y1 - u3*v2*w3*y1 + u2*v3*w3*y1 - 2*u2*v1*w1*y2 + 2*u1*v2*w1*y2 - u3*v1*w3*y2 + u1*v3*w3*y2 + u3*v2*w1*y3 - u2*v3*w1*y3 + u3*v1*w2*y3 - u1*v3*w2*y3, 4*u2*v1*w2*x1*y2 - 4*u1*v2*w2*x1*y2 - 2*u3*v2*w3*x1*y2 + 2*u2*v3*w3*x1*y2 + 4*u2*v1*w1*x2*y2 - 4*u1*v2*w1*x2*y2 + 2*u3*v1*w3*x2*y2 - 2*u1*v3*w3*x2*y2 - 2*u3*v2*w1*x2*y3 + 2*u2*v3*w1*x2*y3 - 2*u3*v1*w2*x2*y3 + 2*u1*v3*w2*x2*y3 + 2*u2*v1*w2*x3*y3 - 2*u1*v2*w2*x3*y3 - u3*v2*w3*x3*y3 + u2*v3*w3*x3*y3]
[3] exact ideal-equality matching (I_k's components vs. Y_1 pieces / Y_2):
      comp 0  ==  Y_1 piece 0  (component 0 of I_{k-1}, v_k free)
      comp 1  ==  Y_1 piece 1  (component 1 of I_{k-1}, v_k free)
      comp 2  ==  Y_1 piece 2  (component 2 of I_{k-1}, v_k free)
      comp 3  ==  Y_2 (eliminated graph ideal)
    every Y_1 piece equals some component of I_k? True
    Y_2 equals some component of I_k?             True
    V(I_k) = Y_1 u Y_2 as ideals (I_k.radical() == intersection)? (skipped)
[4] direct containment tests (V(J) <= V(J') iff J' <= J as ideals):
      Y_1 piece 0  <=  Y_2 ?  False        Y_2  <=  Y_1 piece 0 ?  False
      Y_1 piece 1  <=  Y_2 ?  False        Y_2  <=  Y_1 piece 1 ?  False
      Y_1 piece 2  <=  Y_2 ?  False        Y_2  <=  Y_1 piece 2 ?  False
      Y_2  <=  Y_1 (whole union) ?  (skipped)
      Y_1 (union)  <=  Y_2 ?        (skipped)
[5] w_{k-1} not identically zero -- witness built by the inductive recipe:
      point (v_1,...,v_{k-1}) = (1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0)
      w_{k-1} there = (0, 0, 2)   (nonzero? True)
#+end_example

* \(k=5\to6\) — =light= mode

=sage verify_Y1_Y2_noncontainment.sage 6 light=

#+begin_example
==============================================================================
k = 6   (transition k-1 = 5  ->  k = 6)
==============================================================================
[0] I_k (cross5 chaining) == ideal(w_k) (tau-recursion)? True
    dim V(I_k) = 16   (ambient 18, codim 2)
[1] primary decomposition of I_{k-1}: 4 components (expect k-2 = 4)
      comp 0: dim=13 radical? (skipped)  blocks=[0, 1]
      comp 1: dim=13 radical? (skipped)  blocks=[0, 1, 2]
      comp 2: dim=13 radical? (skipped)  blocks=[0, 1, 2, 3]
      comp 3: dim=13 radical? (skipped)  blocks=[0, 1, 2, 3, 4]
    primary decomposition of I_k:     5 components (expect k-1 = 5)
      comp 0: dim=16 radical? (skipped)  blocks=[0, 1]
      comp 1: dim=16 radical? (skipped)  blocks=[0, 1, 2]
      comp 2: dim=16 radical? (skipped)  blocks=[0, 1, 2, 3]
      comp 3: dim=16 radical? (skipped)  blocks=[0, 1, 2, 3, 4]
      comp 4: dim=16 radical? (skipped)  blocks=[0, 1, 2, 3, 4, 5]
    I_k radical? (skipped)   I_k == intersection of components? (skipped)
[2] I(Y_2) by elimination of lam from the graph ideal of Phi:
      3 generators, dim = 16, prime? (skipped)
      generators: [2*y2*z1 + 2*y1*z2 + y3*z3, 2*u3*v2*w1*x2*z1 - 2*u2*v3*w1*x2*z1 + 2*u3*v1*w2*x2*z1 - 2*u1*v3*w2*x2*z1 - 2*u2*v1*w2*x3*z1 + 2*u1*v2*w2*x3*z1 + u3*v2*w3*x3*z1 - u2*v3*w3*x3*z1 - 2*u3*v2*w1*x1*z2 + 2*u2*v3*w1*x1*z2 - 2*u3*v1*w2*x1*z2 + 2*u1*v3*w2*x1*z2 - 2*u2*v1*w1*x3*z2 + 2*u1*v2*w1*x3*z2 - u3*v1*w3*x3*z2 + u1*v3*w3*x3*z2 + 2*u2*v1*w2*x1*z3 - 2*u1*v2*w2*x1*z3 - u3*v2*w3*x1*z3 + u2*v3*w3*x1*z3 + 2*u2*v1*w1*x2*z3 - 2*u1*v2*w1*x2*z3 + u3*v1*w3*x2*z3 - u1*v3*w3*x2*z3, 4*u3*v2*w1*x2*y1*z2 - 4*u2*v3*w1*x2*y1*z2 + 4*u3*v1*w2*x2*y1*z2 - 4*u1*v3*w2*x2*y1*z2 - 4*u2*v1*w2*x3*y1*z2 + 4*u1*v2*w2*x3*y1*z2 + 2*u3*v2*w3*x3*y1*z2 - 2*u2*v3*w3*x3*y1*z2 + 4*u3*v2*w1*x1*y2*z2 - 4*u2*v3*w1*x1*y2*z2 + 4*u3*v1*w2*x1*y2*z2 - 4*u1*v3*w2*x1*y2*z2 + 4*u2*v1*w1*x3*y2*z2 - 4*u1*v2*w1*x3*y2*z2 + 2*u3*v1*w3*x3*y2*z2 - 2*u1*v3*w3*x3*y2*z2 - 4*u2*v1*w2*x1*y2*z3 + 4*u1*v2*w2*x1*y2*z3 + 2*u3*v2*w3*x1*y2*z3 - 2*u2*v3*w3*x1*y2*z3 - 4*u2*v1*w1*x2*y2*z3 + 4*u1*v2*w1*x2*y2*z3 - 2*u3*v1*w3*x2*y2*z3 + 2*u1*v3*w3*x2*y2*z3 + 2*u3*v2*w1*x2*y3*z3 - 2*u2*v3*w1*x2*y3*z3 + 2*u3*v1*w2*x2*y3*z3 - 2*u1*v3*w2*x2*y3*z3 - 2*u2*v1*w2*x3*y3*z3 + 2*u1*v2*w2*x3*y3*z3 + u3*v2*w3*x3*y3*z3 - u2*v3*w3*x3*y3*z3]
[3] exact ideal-equality matching (I_k's components vs. Y_1 pieces / Y_2):
      comp 0  ==  Y_1 piece 0  (component 0 of I_{k-1}, v_k free)
      comp 1  ==  Y_1 piece 1  (component 1 of I_{k-1}, v_k free)
      comp 2  ==  Y_1 piece 2  (component 2 of I_{k-1}, v_k free)
      comp 3  ==  Y_1 piece 3  (component 3 of I_{k-1}, v_k free)
      comp 4  ==  Y_2 (eliminated graph ideal)
    every Y_1 piece equals some component of I_k? True
    Y_2 equals some component of I_k?             True
    V(I_k) = Y_1 u Y_2 as ideals (I_k.radical() == intersection)? (skipped)
[4] direct containment tests (V(J) <= V(J') iff J' <= J as ideals):
      Y_1 piece 0  <=  Y_2 ?  False        Y_2  <=  Y_1 piece 0 ?  False
      Y_1 piece 1  <=  Y_2 ?  False        Y_2  <=  Y_1 piece 1 ?  False
      Y_1 piece 2  <=  Y_2 ?  False        Y_2  <=  Y_1 piece 2 ?  False
      Y_1 piece 3  <=  Y_2 ?  False        Y_2  <=  Y_1 piece 3 ?  False
      Y_2  <=  Y_1 (whole union) ?  (skipped)
      Y_1 (union)  <=  Y_2 ?        (skipped)
[5] w_{k-1} not identically zero -- witness built by the inductive recipe:
      point (v_1,...,v_{k-1}) = (1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0)
      w_{k-1} there = (0, 4, 0)   (nonzero? True)
#+end_example

* A wall-time gotcha, not a mathematical one

\(I_k\) has two natural generating sets: the chained-=cross5= entries (what the real algorithm
produces) and the three entries of \(w_k\) (the \(\tau\)-recursion). Line =[0]= of every block
above confirms they generate the *same ideal*. Singular's =primary_decomposition= is nevertheless
extremely sensitive to which one it is given: at \(k=6\) the =cross5= generators decompose in
*61 seconds*, while the \(\tau\)-recursion generators had *still not finished after 15 minutes*
and were killed. The script hands Singular the =cross5= set throughout for this reason. Recorded
here because the obvious way to write this script -- build \(w_k\) by the recursion, decompose it
-- is the slow one, and the failure mode is "it just never returns", not an error.

* What to read out of these

1. Line =[0]= in each block: the ideal produced by the real chained =cross5= code and the ideal
   produced by the \(\tau\)/cross recursion are *equal*, so everything below concerns the actual
   commutator ideal.
2. Line =[3]=: every component of \(I_k\)'s primary decomposition is matched to a \(Y_1\) piece or
   to \(Y_2\) by *exact ideal equality* (both containments via Gröbner bases), not by dimension or
   degree coincidence.
3. Line =[4]=: all containment tests between \(Y_2\) and each \(Y_1\) piece return =False=, in both
   directions, computed by ideal membership of generators — independently of the primary
   decomposition, which is the point (reading non-containment off the decomposition would be
   circular).
4. Line =[5]=: an explicit point where \(w_{k-1}\ne0\), constructed by the same recipe as Lemma 4.2
   of the proof-plan note. Worth noting the naive guess \((e_1,e_2,e_3)\) *fails* at \(k-1=3\)
   (\(w_3=0\) there), which is why the recipe, not a guess, is what the script implements.


==> anc/runs/display-ground-truth-S.txt <==
==============================================================================
GROUND TRUTH under S = diag(-1,-1,1).  Any literal coefficient 2 below would be
a red flag: the signed encoding should give +-1 coefficients throughout.
==============================================================================

--- w_2 components ---
    -v1_3*v2_2 + v1_2*v2_3
    v1_3*v2_1 - v1_1*v2_3
    -v1_2*v2_1 + v1_1*v2_2

--- Thm6 matrix rows at k=2 ---
    row1 = v_1 = [v1_1, v1_2, v1_3]
    row2 = v_2 = [v2_1, v2_2, v2_3]

--- w_3 components ---
    v1_2*v2_1*v3_2 - v1_1*v2_2*v3_2 - v1_3*v2_1*v3_3 + v1_1*v2_3*v3_3
    -v1_2*v2_1*v3_1 + v1_1*v2_2*v3_1 - v1_3*v2_2*v3_3 + v1_2*v2_3*v3_3
    v1_3*v2_1*v3_1 - v1_1*v2_3*v3_1 + v1_3*v2_2*v3_2 - v1_2*v2_3*v3_2

--- Thm6 matrix rows at k=3 ---
    row1 = S(w_2) = [v1_3*v2_2 - v1_2*v2_3, -v1_3*v2_1 + v1_1*v2_3, -v1_2*v2_1 + v1_1*v2_2]
    row2 = v_3    = [v3_1, v3_2, v3_3]
    minors match w_3: [True, True, True]

--- w_4 components ---
        -v1_3*v2_1*v3_1*v4_2 + v1_1*v2_3*v3_1*v4_2 - v1_3*v2_2*v3_2*v4_2 + v1_2*v2_3*v3_2*v4_2
        + v1_2*v2_1*v3_1*v4_3 - v1_1*v2_2*v3_1*v4_3 + v1_3*v2_2*v3_3*v4_3 - v1_2*v2_3*v3_3*v4_3
        v1_3*v2_1*v3_1*v4_1 - v1_1*v2_3*v3_1*v4_1 + v1_3*v2_2*v3_2*v4_1 - v1_2*v2_3*v3_2*v4_1
        + v1_2*v2_1*v3_2*v4_3 - v1_1*v2_2*v3_2*v4_3 - v1_3*v2_1*v3_3*v4_3 + v1_1*v2_3*v3_3*v4_3
        -v1_2*v2_1*v3_1*v4_1 + v1_1*v2_2*v3_1*v4_1 - v1_3*v2_2*v3_3*v4_1 + v1_2*v2_3*v3_3*v4_1
        - v1_2*v2_1*v3_2*v4_2 + v1_1*v2_2*v3_2*v4_2 + v1_3*v2_1*v3_3*v4_2 - v1_1*v2_3*v3_3*v4_2

--- Thm6 matrix rows at k=4 ---
        row1 = S(w_3) = [-v1_2*v2_1*v3_2 + v1_1*v2_2*v3_2 + v1_3*v2_1*v3_3
        - v1_1*v2_3*v3_3, v1_2*v2_1*v3_1 - v1_1*v2_2*v3_1 + v1_3*v2_2*v3_3
        - v1_2*v2_3*v3_3, v1_3*v2_1*v3_1 - v1_1*v2_3*v3_1 + v1_3*v2_2*v3_2 - v1_2*v2_3*v3_2]
    row2 = v_4    = [v4_1, v4_2, v4_3]
    minors match w_4: [True, True, True]

--- J_2  (3 x 6) ---
    [0, v2_3, -v2_2, 0, -v1_3, v1_2]
    [-v2_3, 0, v2_1, v1_3, 0, -v1_1]
    [v2_2, -v2_1, 0, -v1_2, v1_1, 0]

--- J_3  (3 x 9) ---
        [-v2_2*v3_2 + v2_3*v3_3, v2_1*v3_2, -v2_1*v3_3, v1_2*v3_2
        - v1_3*v3_3, -v1_1*v3_2, v1_1*v3_3, 0, v1_2*v2_1 - v1_1*v2_2, -v1_3*v2_1 + v1_1*v2_3]
        [v2_2*v3_1, -v2_1*v3_1 + v2_3*v3_3, -v2_2*v3_3, -v1_2*v3_1, v1_1*v3_1
        - v1_3*v3_3, v1_2*v3_3, -v1_2*v2_1 + v1_1*v2_2, 0, -v1_3*v2_2 + v1_2*v2_3]
        [-v2_3*v3_1, -v2_3*v3_2, v2_1*v3_1 + v2_2*v3_2, v1_3*v3_1, v1_3*v3_2, -v1_1*v3_1
        - v1_2*v3_2, v1_3*v2_1 - v1_1*v2_3, v1_3*v2_2 - v1_2*v2_3, 0]

    first block  -[v_3]x S J_2  (3x6):
       [-v2_2*v3_2 + v2_3*v3_3, v2_1*v3_2, -v2_1*v3_3, v1_2*v3_2 - v1_3*v3_3, -v1_1*v3_2, v1_1*v3_3]
       [v2_2*v3_1, -v2_1*v3_1 + v2_3*v3_3, -v2_2*v3_3, -v1_2*v3_1, v1_1*v3_1 - v1_3*v3_3, v1_2*v3_3]
       [-v2_3*v3_1, -v2_3*v3_2, v2_1*v3_1 + v2_2*v3_2, v1_3*v3_1, v1_3*v3_2, -v1_1*v3_1 - v1_2*v3_2]

    second block  [S(w_2)]x  (3x3):
       [0, v1_2*v2_1 - v1_1*v2_2, -v1_3*v2_1 + v1_1*v2_3]
       [-v1_2*v2_1 + v1_1*v2_2, 0, -v1_3*v2_2 + v1_2*v2_3]
       [v1_3*v2_1 - v1_1*v2_3, v1_3*v2_2 - v1_2*v2_3, 0]

    blocks agree with J_3: True

--- explicit point: v_1 = e_1, v_2 = e_2 ---
    w_2      = [0, 0, 1]
    S(w_2)   = [0, 0, 1]

--- P_3 generators (Y_2's ideal at parameter 3) ---
        v1_2*v2_1*v3_2 - v1_1*v2_2*v3_2 - v1_3*v2_1*v3_3 + v1_1*v2_3*v3_3
        v1_1*v3_1 + v1_2*v3_2 - v1_3*v3_3
        v2_1*v3_1 + v2_2*v3_2 - v2_3*v3_3

--- P_4 generators (Y_2's ideal at parameter 4) ---
        v1_3*v2_1*v3_1*v4_2 - v1_1*v2_3*v3_1*v4_2 + v1_3*v2_2*v3_2*v4_2 - v1_2*v2_3*v3_2*v4_2
        - v1_2*v2_1*v3_1*v4_3 + v1_1*v2_2*v3_1*v4_3 - v1_3*v2_2*v3_3*v4_3 + v1_2*v2_3*v3_3*v4_3
        v1_3*v2_2*v4_1 - v1_2*v2_3*v4_1 - v1_3*v2_1*v4_2 + v1_1*v2_3*v4_2 + v1_2*v2_1*v4_3
        - v1_1*v2_2*v4_3
        v3_1*v4_1 + v3_2*v4_2 - v3_3*v4_3

==============================================================================
A1.  Theorem 1's identity, both sides, in the free matrix entries
==============================================================================

--- k=2:  enc([A,B])   vs   S(enc(A) x enc(B)) ---
    lhs_1 =
        -2*a21*b12 + 2*a12*b21
    rhs_1 =
        -2*a21*b12 + 2*a12*b21
    lhs_2 =
        -a12*b11 + a21*b11 + a11*b12 - a22*b12 - a11*b21 + a22*b21 + a12*b22 - a21*b22
    rhs_2 =
        -a12*b11 + a21*b11 + a11*b12 - a22*b12 - a11*b21 + a22*b21 + a12*b22 - a21*b22
    lhs_3 =
        -a12*b11 - a21*b11 + a11*b12 - a22*b12 + a11*b21 - a22*b21 + a12*b22 + a21*b22
    rhs_3 =
        -a12*b11 - a21*b11 + a11*b12 - a22*b12 + a11*b21 - a22*b21 + a12*b22 + a21*b22
    difference: (0, 0, 0)

--- k=3:  enc([[A,B],C])   vs   S(S(enc(A) x enc(B)) x enc(C)) ---
    (this is the triple pasted at revisions.org l91)
    lhs_1 =
        -2*a21*b11*c12 + 2*a11*b21*c12 - 2*a22*b21*c12 + 2*a21*b22*c12 - 2*a12*b11*c21
        + 2*a11*b12*c21 - 2*a22*b12*c21 + 2*a12*b22*c21
    lhs_2 =
        a12*b11*c11 + a21*b11*c11 - a11*b12*c11 + a22*b12*c11 - a11*b21*c11 + a22*b21*c11
        - a12*b22*c11 - a21*b22*c11 - 2*a21*b12*c12 + 2*a12*b21*c12 + 2*a21*b12*c21 - 2*a12*b21*c21
        - a12*b11*c22 - a21*b11*c22 + a11*b12*c22 - a22*b12*c22 + a11*b21*c22 - a22*b21*c22
        + a12*b22*c22 + a21*b22*c22
    lhs_3 =
        a12*b11*c11 - a21*b11*c11 - a11*b12*c11 + a22*b12*c11 + a11*b21*c11 - a22*b21*c11
        - a12*b22*c11 + a21*b22*c11 - 2*a21*b12*c12 + 2*a12*b21*c12 - 2*a21*b12*c21 + 2*a12*b21*c21
        - a12*b11*c22 + a21*b11*c22 + a11*b12*c22 - a22*b12*c22 - a11*b21*c22 + a22*b21*c22
        + a12*b22*c22 - a21*b22*c22
    difference from the recursion: (0, 0, 0)
    terms per component: [8, 20, 20]

==============================================================================
A2.  Remark 2's three computational assertions
==============================================================================

--- the Lorentzian form:  -enc_1^2 - enc_2^2 + enc_3^2 = 4 det(A_0) ---
    lhs - 4*det(A_0) = 0

--- S is an involution; tau is not ---
    S     = [-1, 0, 0, 0, -1, 0, 0, 0, 1]   det = 1
    S^2   = [1, 0, 0, 0, 1, 0, 0, 0, 1]   (= identity)
    tau   = [0, 1, 0, 1, 0, 0, 0, 0, 2]   det = -2
    tau^2 = [1, 0, 0, 0, 1, 0, 0, 0, 4]   (= diag(1,1,4), NOT the identity)

--- over F_3, diag(-1,-1,1) is congruent to the identity form ---
    so "-1 is not a square" is not the right criterion; formal reality is.
    T             = [0, 0, 1, 1, 1, 0, 1, 2, 0]   det = 1
    T^t * T       = [2, 0, 0, 0, 2, 0, 0, 0, 1]
    diag(-1,-1,1) = [2, 0, 0, 0, 2, 0, 0, 0, 1]
    equal: True

==============================================================================
A3.  The three generators of I_6, under S
==============================================================================
    w_6,1 =
        -v1_3*v2_1*v3_1*v4_1*v5_1*v6_2 + v1_1*v2_3*v3_1*v4_1*v5_1*v6_2
        - v1_3*v2_2*v3_2*v4_1*v5_1*v6_2 + v1_2*v2_3*v3_2*v4_1*v5_1*v6_2
        - v1_2*v2_1*v3_2*v4_3*v5_1*v6_2 + v1_1*v2_2*v3_2*v4_3*v5_1*v6_2
        + v1_3*v2_1*v3_3*v4_3*v5_1*v6_2 - v1_1*v2_3*v3_3*v4_3*v5_1*v6_2
        - v1_3*v2_1*v3_1*v4_2*v5_2*v6_2 + v1_1*v2_3*v3_1*v4_2*v5_2*v6_2
        - v1_3*v2_2*v3_2*v4_2*v5_2*v6_2 + v1_2*v2_3*v3_2*v4_2*v5_2*v6_2
        + v1_2*v2_1*v3_1*v4_3*v5_2*v6_2 - v1_1*v2_2*v3_1*v4_3*v5_2*v6_2
        + v1_3*v2_2*v3_3*v4_3*v5_2*v6_2 - v1_2*v2_3*v3_3*v4_3*v5_2*v6_2
        + v1_2*v2_1*v3_1*v4_1*v5_1*v6_3 - v1_1*v2_2*v3_1*v4_1*v5_1*v6_3
        + v1_3*v2_2*v3_3*v4_1*v5_1*v6_3 - v1_2*v2_3*v3_3*v4_1*v5_1*v6_3
        + v1_2*v2_1*v3_2*v4_2*v5_1*v6_3 - v1_1*v2_2*v3_2*v4_2*v5_1*v6_3
        - v1_3*v2_1*v3_3*v4_2*v5_1*v6_3 + v1_1*v2_3*v3_3*v4_2*v5_1*v6_3
        + v1_3*v2_1*v3_1*v4_2*v5_3*v6_3 - v1_1*v2_3*v3_1*v4_2*v5_3*v6_3
        + v1_3*v2_2*v3_2*v4_2*v5_3*v6_3 - v1_2*v2_3*v3_2*v4_2*v5_3*v6_3
        - v1_2*v2_1*v3_1*v4_3*v5_3*v6_3 + v1_1*v2_2*v3_1*v4_3*v5_3*v6_3
        - v1_3*v2_2*v3_3*v4_3*v5_3*v6_3 + v1_2*v2_3*v3_3*v4_3*v5_3*v6_3
    w_6,2 =
        v1_3*v2_1*v3_1*v4_1*v5_1*v6_1 - v1_1*v2_3*v3_1*v4_1*v5_1*v6_1
        + v1_3*v2_2*v3_2*v4_1*v5_1*v6_1 - v1_2*v2_3*v3_2*v4_1*v5_1*v6_1
        + v1_2*v2_1*v3_2*v4_3*v5_1*v6_1 - v1_1*v2_2*v3_2*v4_3*v5_1*v6_1
        - v1_3*v2_1*v3_3*v4_3*v5_1*v6_1 + v1_1*v2_3*v3_3*v4_3*v5_1*v6_1
        + v1_3*v2_1*v3_1*v4_2*v5_2*v6_1 - v1_1*v2_3*v3_1*v4_2*v5_2*v6_1
        + v1_3*v2_2*v3_2*v4_2*v5_2*v6_1 - v1_2*v2_3*v3_2*v4_2*v5_2*v6_1
        - v1_2*v2_1*v3_1*v4_3*v5_2*v6_1 + v1_1*v2_2*v3_1*v4_3*v5_2*v6_1
        - v1_3*v2_2*v3_3*v4_3*v5_2*v6_1 + v1_2*v2_3*v3_3*v4_3*v5_2*v6_1
        + v1_2*v2_1*v3_1*v4_1*v5_2*v6_3 - v1_1*v2_2*v3_1*v4_1*v5_2*v6_3
        + v1_3*v2_2*v3_3*v4_1*v5_2*v6_3 - v1_2*v2_3*v3_3*v4_1*v5_2*v6_3
        + v1_2*v2_1*v3_2*v4_2*v5_2*v6_3 - v1_1*v2_2*v3_2*v4_2*v5_2*v6_3
        - v1_3*v2_1*v3_3*v4_2*v5_2*v6_3 + v1_1*v2_3*v3_3*v4_2*v5_2*v6_3
        - v1_3*v2_1*v3_1*v4_1*v5_3*v6_3 + v1_1*v2_3*v3_1*v4_1*v5_3*v6_3
        - v1_3*v2_2*v3_2*v4_1*v5_3*v6_3 + v1_2*v2_3*v3_2*v4_1*v5_3*v6_3
        - v1_2*v2_1*v3_2*v4_3*v5_3*v6_3 + v1_1*v2_2*v3_2*v4_3*v5_3*v6_3
        + v1_3*v2_1*v3_3*v4_3*v5_3*v6_3 - v1_1*v2_3*v3_3*v4_3*v5_3*v6_3
    w_6,3 =
        -v1_2*v2_1*v3_1*v4_1*v5_1*v6_1 + v1_1*v2_2*v3_1*v4_1*v5_1*v6_1
        - v1_3*v2_2*v3_3*v4_1*v5_1*v6_1 + v1_2*v2_3*v3_3*v4_1*v5_1*v6_1
        - v1_2*v2_1*v3_2*v4_2*v5_1*v6_1 + v1_1*v2_2*v3_2*v4_2*v5_1*v6_1
        + v1_3*v2_1*v3_3*v4_2*v5_1*v6_1 - v1_1*v2_3*v3_3*v4_2*v5_1*v6_1
        - v1_3*v2_1*v3_1*v4_2*v5_3*v6_1 + v1_1*v2_3*v3_1*v4_2*v5_3*v6_1
        - v1_3*v2_2*v3_2*v4_2*v5_3*v6_1 + v1_2*v2_3*v3_2*v4_2*v5_3*v6_1
        + v1_2*v2_1*v3_1*v4_3*v5_3*v6_1 - v1_1*v2_2*v3_1*v4_3*v5_3*v6_1
        + v1_3*v2_2*v3_3*v4_3*v5_3*v6_1 - v1_2*v2_3*v3_3*v4_3*v5_3*v6_1
        - v1_2*v2_1*v3_1*v4_1*v5_2*v6_2 + v1_1*v2_2*v3_1*v4_1*v5_2*v6_2
        - v1_3*v2_2*v3_3*v4_1*v5_2*v6_2 + v1_2*v2_3*v3_3*v4_1*v5_2*v6_2
        - v1_2*v2_1*v3_2*v4_2*v5_2*v6_2 + v1_1*v2_2*v3_2*v4_2*v5_2*v6_2
        + v1_3*v2_1*v3_3*v4_2*v5_2*v6_2 - v1_1*v2_3*v3_3*v4_2*v5_2*v6_2
        + v1_3*v2_1*v3_1*v4_1*v5_3*v6_2 - v1_1*v2_3*v3_1*v4_1*v5_3*v6_2
        + v1_3*v2_2*v3_2*v4_1*v5_3*v6_2 - v1_2*v2_3*v3_2*v4_1*v5_3*v6_2
        + v1_2*v2_1*v3_2*v4_3*v5_3*v6_2 - v1_1*v2_2*v3_2*v4_3*v5_3*v6_2
        - v1_3*v2_1*v3_3*v4_3*v5_3*v6_2 + v1_1*v2_3*v3_3*v4_3*v5_3*v6_2

    terms per generator: [32, 32, 32]
    degree:              6 in 18 variables
    |coefficients| used: [1] <- must be [1]; anything else is tau-era output creeping back

==============================================================================
done


==> anc/runs/generator-independence-results.txt <==
k   #vars  deg  #monomials  rank   independent?
----------------------------------------------------
2   6      2    6           3      yes
3   9      3    12          3      yes
4   12     4    24          3      yes
5   15     5    48          3      yes
6   18     6    96          3      yes

All k checked: rank 3 throughout, so no nontrivial constant relation exists.


==> anc/runs/iterated-commutator-n_2-k_2-results.md <==
# Raw computational output --- \[A,B\] at n=2, k=2 (base case)

Full, unedited stdout from every script run for the $k=2$ ring-study battery (the base case that
$k=3,\ldots,6$ chain from --- see `working-notes/iterated-commutator-n_2-k_2.org`{.verbatim} for the write-up
and interpretation, =six-fold-commutator-n2.org=step 6\'s synthesis table for how this fills the
previously-blank $e(R/I)$ entry at $k=2$). Every block below is copy-pasted verbatim from an actual
run, nothing hand-edited or fabricated.

# Step 1: basic ring invariants --- `code/ring_study_2x2_commutator.sage`{.verbatim}

    $ sage code/ring_study_2x2_commutator.sage
    total multiplications (5*1): 5
    dim(R/I): 4  ambient: 6  codim: 2
    I radical? True

    === minimal free resolution ===
         1     0     0
         0     3     2
    [1]:
       _[1]=u3*v2-u2*v3
       _[2]=u3*v1-u1*v3
       _[3]=u2*v1-u1*v2
    [2]:
       _[1]=v1*gen(1)-v2*gen(2)+v3*gen(3)
       _[2]=u1*gen(1)-u2*gen(2)+u3*gen(3)
    [3]:
       _[1]=0
    [4]:
       _[1]=gen(1)
    [5]:
       _[1]=0
    [6]:
       _[1]=gen(1)

Reading the `betti()`{.verbatim} table: position 0 has rank 1 ($R$ itself), position 1 has 3 minimal
generators (the three $2\times2$ minors printed just below --- degree 2, i.e. bilinear in $A,B$, as
expected), position 2 has 2 first syzygies. Resolution length (projective dimension)
$\mathrm{pd}(R/I)=2=\mathrm{codim}(I)$ --- Cohen--Macaulay by Auslander--Buchsbaum, same signature as
every $k=3,\ldots,6$ data point.

# Step 2: primary decomposition --- `code/ring_study_2x2_commutator_primarydecomp.sage`{.verbatim}

    $ sage code/ring_study_2x2_commutator_primarydecomp.sage
    starting primary decomposition...
    elapsed: 0.02056741714477539 seconds
    number of primary components: 1
    component 0: dim=4, Q==Q.radical()? True, num_gens=3

    === is I itself prime? ===
    I.is_prime(): True

Exactly $1=k-1$ component for $k=2$, radical, prime --- the base case of conjecture 2 from the
$k=3,\ldots,6$ battery, confirmed here directly rather than by extrapolation.

# Step 3: Hilbert series, both gradings --- `code/hilbert_series_2x2_commutator.m2`{.verbatim}

    $ M2 --script code/hilbert_series_2x2_commutator.m2
    dim, codim:
    4
    2
    2-graded Hilbert series (T0,T1 = u,v degree):
    1-3*T_0*T_1+T_0^2*T_1+T_0*T_1^2
    (1-T_1)^3*(1-T_0)^3
    ordinary Z-graded Hilbert series (independent check):
     1 + 2T
    --------
           4
    (1 - T)

Independent cross-check (not part of the M2 script itself --- run separately, direct Taylor-series
comparison via sympy) that the 2-graded series, specialized to $T_0=T_1=T$, reproduces the ordinary
series\' coefficients exactly:

    $ python3 -c "
    from sympy import symbols, series, simplify
    T = symbols('T')
    f1 = (1+2*T)/(1-T)**4
    s1 = series(f1, T, 0, 8).removeO()
    print('ordinary series terms:', [s1.coeff(T,i) for i in range(8)])

    T0,T1 = symbols('T0 T1')
    num = 1-3*T0*T1+T0**2*T1+T0*T1**2
    den = (1-T0)**3*(1-T1)**3
    f2 = (num/den).subs({T0:T, T1:T})
    s2 = series(simplify(f2), T, 0, 8).removeO()
    print('specialized series terms:', [s2.coeff(T,i) for i in range(8)])
    "
    ordinary series terms: [1, 6, 18, 40, 75, 126, 196, 288]
    specialized series terms: [1, 6, 18, 40, 75, 126, 196, 288]

Both agree exactly through degree 7 --- the specialization checks out, same discipline as $k=3,\ldots,6$
(never trust the multi-graded formula\'s shape alone). Degree/multiplicity read off the ordinary
series\' numerator at $t=1$: $e(R/I)=1+2=3$ --- this is the previously-blank entry in the synthesis
table.

# Step 4: explicit regular sequence --- `code/regular_sequence_2x2_commutator.sage`{.verbatim}

    $ sage code/regular_sequence_2x2_commutator.sage
    found regular sequence:
        v3
        -u1 + u2 + v1 - v2 + v3
        -u2 + v1 + v3
        -u2 + u3 - v1 + v2

Four linear forms ($=\dim R/I$), automatically regular since $R/I$ is already known
Cohen--Macaulay (Step 1).

# Step 0 (reference, pre-existing): the 5-multiplication formula itself --- `code/verify_2x2_commutator_5mult.sage`{.verbatim}

Not re-run as new work (this script predates this task and is unmodified) --- included here only for
completeness, since every other step builds directly on the `cross5`{.verbatim} formula it verifies.

    $ sage code/verify_2x2_commutator_5mult.sage
    OK: 5-multiplication formula matches AB-BA exactly.
    Number of scalar products used: 5 (p1..p5)


==> anc/runs/iterated-commutator-n_2-k_2-results.org <==
#+title: Raw computational output — [A,B] at n=2, k=2 (base case)
#+author: Claude-Code-subagent-k2, for Jan Snellman
#+date: 2026-08-16

Full, unedited stdout from every script run for the $k=2$ ring-study battery (the base case that
$k=3,\ldots,6$ chain from — see =working-notes/iterated-commutator-n_2-k_2.org= for the write-up
and interpretation, =six-fold-commutator-n2.org=step 6's synthesis table for how this fills the
previously-blank $e(R/I)$ entry at $k=2$). Every block below is copy-pasted verbatim from an actual
run, nothing hand-edited or fabricated.

* Step 1: basic ring invariants — =code/ring_study_2x2_commutator.sage=

#+begin_example
$ sage code/ring_study_2x2_commutator.sage
total multiplications (5*1): 5
dim(R/I): 4  ambient: 6  codim: 2
I radical? True

=== minimal free resolution ===
     1     0     0
     0     3     2
[1]:
   _[1]=u3*v2-u2*v3
   _[2]=u3*v1-u1*v3
   _[3]=u2*v1-u1*v2
[2]:
   _[1]=v1*gen(1)-v2*gen(2)+v3*gen(3)
   _[2]=u1*gen(1)-u2*gen(2)+u3*gen(3)
[3]:
   _[1]=0
[4]:
   _[1]=gen(1)
[5]:
   _[1]=0
[6]:
   _[1]=gen(1)
#+end_example

Reading the =betti()= table: position 0 has rank 1 ($R$ itself), position 1 has 3 minimal
generators (the three $2\times2$ minors printed just below — degree 2, i.e. bilinear in $A,B$, as
expected), position 2 has 2 first syzygies. Resolution length (projective dimension)
$\mathrm{pd}(R/I)=2=\mathrm{codim}(I)$ — Cohen–Macaulay by Auslander–Buchsbaum, same signature as
every $k=3,\ldots,6$ data point.

* Step 2: primary decomposition — =code/ring_study_2x2_commutator_primarydecomp.sage=

#+begin_example
$ sage code/ring_study_2x2_commutator_primarydecomp.sage
starting primary decomposition...
elapsed: 0.02056741714477539 seconds
number of primary components: 1
component 0: dim=4, Q==Q.radical()? True, num_gens=3

=== is I itself prime? ===
I.is_prime(): True
#+end_example

Exactly $1=k-1$ component for $k=2$, radical, prime — the base case of conjecture 2 from the
$k=3,\ldots,6$ battery, confirmed here directly rather than by extrapolation.

* Step 3: Hilbert series, both gradings — =code/hilbert_series_2x2_commutator.m2=

#+begin_example
$ M2 --script code/hilbert_series_2x2_commutator.m2
dim, codim:
4
2
2-graded Hilbert series (T0,T1 = u,v degree):
1-3*T_0*T_1+T_0^2*T_1+T_0*T_1^2
(1-T_1)^3*(1-T_0)^3
ordinary Z-graded Hilbert series (independent check):
 1 + 2T
--------
       4
(1 - T)
#+end_example

Independent cross-check (not part of the M2 script itself — run separately, direct Taylor-series
comparison via sympy) that the 2-graded series, specialized to $T_0=T_1=T$, reproduces the ordinary
series' coefficients exactly:

#+begin_example
$ python3 -c "
from sympy import symbols, series, simplify
T = symbols('T')
f1 = (1+2*T)/(1-T)**4
s1 = series(f1, T, 0, 8).removeO()
print('ordinary series terms:', [s1.coeff(T,i) for i in range(8)])

T0,T1 = symbols('T0 T1')
num = 1-3*T0*T1+T0**2*T1+T0*T1**2
den = (1-T0)**3*(1-T1)**3
f2 = (num/den).subs({T0:T, T1:T})
s2 = series(simplify(f2), T, 0, 8).removeO()
print('specialized series terms:', [s2.coeff(T,i) for i in range(8)])
"
ordinary series terms: [1, 6, 18, 40, 75, 126, 196, 288]
specialized series terms: [1, 6, 18, 40, 75, 126, 196, 288]
#+end_example

Both agree exactly through degree 7 — the specialization checks out, same discipline as $k=3,\ldots,6$
(never trust the multi-graded formula's shape alone). Degree/multiplicity read off the ordinary
series' numerator at $t=1$: $e(R/I)=1+2=3$ — this is the previously-blank entry in the synthesis
table.

* Step 4: explicit regular sequence — =code/regular_sequence_2x2_commutator.sage=

#+begin_example
$ sage code/regular_sequence_2x2_commutator.sage
found regular sequence:
    v3
    -u1 + u2 + v1 - v2 + v3
    -u2 + v1 + v3
    -u2 + u3 - v1 + v2
#+end_example

Four linear forms ($=\dim R/I$), automatically regular since $R/I$ is already known
Cohen–Macaulay (Step 1).

* Step 0 (reference, pre-existing): the 5-multiplication formula itself — =code/verify_2x2_commutator_5mult.sage=

Not re-run as new work (this script predates this task and is unmodified) — included here only for
completeness, since every other step builds directly on the =cross5= formula it verifies.

#+begin_example
$ sage code/verify_2x2_commutator_5mult.sage
OK: 5-multiplication formula matches AB-BA exactly.
Number of scalar products used: 5 (p1..p5)
#+end_example


==> anc/runs/iterated-commutator-n_2-k_3-results.md <==
# Raw computation log: \[A,B,C\] at n=2 (k=3), fresh re-run

Fresh re-execution of every script behind
[varieties-of-triple-commutators.org](../working-notes/varieties-of-triple-commutators.org) and
[A~B~\_C-commutator.org](../working-notes/A_B_C-commutator.org) (and their successor
[iterated-commutator-n~2~-k~3~.org](../working-notes/iterated-commutator-n_2-k_3.org)), captured
verbatim -- Sage/Macaulay2 invoked live, stdout captured below, nothing copied from the original
notes without re-executing. Two scripts genuinely new this session (filling a naming-convention
gap the $k=4,5,6$ notes already have, per the task that produced this file):
`code/verify_2x2_triple_commutator_numeric_crosscheck.sage`{.verbatim} and
`code/ring_study_2x2_triple_commutator_primarydecomp.sage`{.verbatim}. All numbers below match the originally
committed results exactly: $\dim(R/I)=7$, codim 2, radical, 3 minimal generators, Cohen-Macaulay,
2 primary components.

# Step 1a: the 10-multiplication chaining algorithm

Script: `code/verify_2x2_triple_commutator_10mult.sage`{.verbatim}

    Matches true [[A,B],C] exactly: True
    Total scalar multiplications used: 10

# Step 1b: numeric crosscheck (new script, fills the k=4/5/6 naming-convention gap)

Script: `code/verify_2x2_triple_commutator_numeric_crosscheck.sage`{.verbatim}

    ground truth E11,E12,E21: -2 -17 -19
    reduced-formula   E11,E12,E21: -2 -17 -19
    MATCH: True

# Step 1c: ring invariants (dim, codim, radical?)

Script: `code/ring_study_2x2_triple_commutator.sage`{.verbatim} (this single script also produces Steps 2 and
5\'s output below -- all one fresh run, split here by which battery step each part answers)

    dim(R/I): 7   codim: 2
    I is radical (I == I.radical()): True
    primary components, each == its own radical: [True, True]

# Step 2: minimal free resolution and Cohen-Macaulay check

Script: `code/ring_study_2x2_triple_commutator.sage`{.verbatim} (continued)

    === minimal free resolution (Singular mres, forced minimal) ===
         1     0     0
         0     0     0
         0     3     1
         0     0     1
    pd(R/I) = 2 (length of resolution above) = codim(I) = 2  =>  Cohen-Macaulay (Auslander-Buchsbaum)

Reading of the resolution shape: ranks $1,3,1$ at homological degrees $0,1,2$ -- i.e.
$0\to R^2\to R^3\to R\to R/I\to0$, exactly 3 minimal generators, 2 first syzygies,
$\mathrm{pd}(R/I)=2=\mathrm{codim}(I)\Rightarrow$ Cohen-Macaulay.

Cross-check in the literal $a_{ij},b_{ij},c_{ij}$ variables (not the reduced $u,v,w$ coordinates),
confirming the same minimal-generator count and Betti shape independently:

Script: `code/verify_2x2_triple_commutator_minimal_generators.sage`{.verbatim}

    E11 = -a21*b11*c12 + a11*b21*c12 - a22*b21*c12 + a21*b22*c12 - a12*b11*c21 + a11*b12*c21 - a22*b12*c21 + a12*b22*c21
    E12 = a12*b11*c11 - a11*b12*c11 + a22*b12*c11 - a12*b22*c11 - 2*a21*b12*c12 + 2*a12*b21*c12 - a12*b11*c22 + a11*b12*c22 - a22*b12*c22 + a12*b22*c22
    E21 = a21*b11*c11 - a11*b21*c11 + a22*b21*c11 - a21*b22*c11 + 2*a21*b12*c21 - 2*a12*b21*c21 - a21*b11*c22 + a11*b21*c22 - a22*b21*c22 + a21*b22*c22
    E22 == -E11: True
    Krull dim R/I: 10
         1     0     0
         0     0     0
         0     3     1
         0     0     1

(Krull dim 10 here is the full ambient-$a_{ij}$-variable picture, $9+3$ = reduced-dim-7 $+3$ free
trace directions $+$ ... consistent with the reduced computation\'s dim 7 once the 3 trace
directions are accounted for, exactly as documented in the original note.)

# Step 3: primary decomposition (new standalone script, matching k=4/5/6 naming)

Script: `code/ring_study_2x2_triple_commutator_primarydecomp.sage`{.verbatim}

    number of primary components: 2
    component 0: dim=7, Q==Q.radical()? True
       generators: [u3*v2 - u2*v3, u3*v1 - u1*v3, u2*v1 - u1*v2]
    component 1: dim=7, Q==Q.radical()? True
       generators: [2*v2*w1 + 2*v1*w2 + v3*w3, 2*u2*w1 + 2*u1*w2 + u3*w3, 2*u2*v1*w2 - 2*u1*v2*w2 - u3*v2*w3 + u2*v3*w3]

Exactly $k-1=2$ components, matching the conjecture later tracked across $k=4,5,6$: component 0 is
\"$[A,B]=0$\" ($A,B$ commute, involves only blocks $u,v$); component 1 is the generic stratum
\"$[A,B]$ commutes with $C$\" (involves $u,v,w$).

# Step 4: Hilbert series, both gradings

Script: `code/ring_study_2x2_triple_commutator.m2`{.verbatim}

    dim(R/I), codim(I):
    7
    2
    3-graded (Z^3) Hilbert series -- T_0=u-degree, T_1=v-degree, T_2=w-degree:
    1-3*T_0*T_1*T_2+T_0*T_1*T_2^2+T_0^2*T_1^2*T_2
    (1-T_2)^3*(1-T_1)^3*(1-T_0)^3
    ordinary Z-graded Hilbert series (independent computation, plain grading):
               2    3
    1 + 2T + 3T  + T
    -----------------
                7
         (1 - T)

# Step 5: explicit regular sequence

Script: `code/ring_study_2x2_triple_commutator.sage`{.verbatim} (continued, same run as Steps 1c/2)

    === an explicit regular sequence (7 linear forms, small coefficients) ===
    dim(R/(I,theta)): 0 (0 confirms a valid h.s.o.p., hence -- since R/I is CM -- a genuine regular sequence)

7 linear forms ($=\dim R/I$), verified by the script to cut $R/(I,\theta)$ to dimension 0 exactly;
automatically a regular sequence since $R/I$ is already known Cohen-Macaulay (Step 2). The explicit
$\theta$ itself is quoted in `code/ring_study_2x2_triple_commutator.sage`{.verbatim} and in
[varieties-of-triple-commutators.org](../working-notes/varieties-of-triple-commutators.org) (not
re-quoted here since the script\'s stdout above only prints the resulting dimension, not $\theta$
itself -- see the script source for the exact linear forms).

# Additional scripts re-run (image variety / projective structure; not part of the strict 6-step

battery, but part of the full k=3 picture and explicitly listed as \"existing k=3 code\")

## Target expansion (feeds the rank-search thread, TODO.org)

Script: `code/expand_2x2_triple_commutator_target.sage`{.verbatim}

    E11 = u3*v2*w1 - u2*v3*w1 + u3*v1*w2 - u1*v3*w2
    E12 = -2*u2*v1*w1 + 2*u1*v2*w1 - u3*v1*w3 + u1*v3*w3
    E21 = 2*u2*v1*w2 - 2*u1*v2*w2 - u3*v2*w3 + u2*v3*w3
    saved target.json, 27-dim vectors per output

## Image/zero-locus analysis (dimension, primary decomposition, Jacobian rank)

Script: `code/analyze_2x2_triple_commutator_varieties.sage`{.verbatim}

    Krull dimension of R/I (9 ambient vars): 7
    number of primary components: 2
    component 0: dim=7, gens=[u3*v2 - u2*v3, u3*v1 - u1*v3, u2*v1 - u1*v2]
    component 1: dim=7, gens=[2*v2*w1 + 2*v1*w2 + v3*w3, 2*u2*w1 + 2*u1*w2 + u3*w3, 2*u2*v1*w2 - 2*u1*v2*w2 - u3*v2*w3 + u2*v3*w3]
    Jacobian rank at a generic test point: 3

## Projective-dimension cross-check

Script: `code/verify_2x2_triple_commutator_projective_dimension.sage`{.verbatim}

    u3*v2*w1 - u2*v3*w1 + u3*v1*w2 - u1*v3*w2 -> u-deg {1} v-deg {1} w-deg {1}
    -2*u2*v1*w1 + 2*u1*v2*w1 - u3*v1*w3 + u1*v3*w3 -> u-deg {1} v-deg {1} w-deg {1}
    2*u2*v1*w2 - 2*u1*v2*w2 - u3*v2*w3 + u2*v3*w3 -> u-deg {1} v-deg {1} w-deg {1}
    affine dim(R/I) per component: [7, 7]
    dim in chart u1=v1=w1=1 (= P^2 x P^2 x P^2 dimension) per component: [4, 4]

## Surjectivity witness (explicit construction hitting an arbitrary target)

Script: `code/verify_2x2_triple_commutator_surjectivity_witness.sage`{.verbatim}

    A = [1 0]
    [0 0]
    B = [ 0 -2]
    [-3  0]
    C = [   1    0]
    [-1/2    0]
    D=[A,B] = [ 0 -2]
    [ 3  0]
    E=[[A,B],C] = [ 1  2]
    [ 3 -1]
    OK: matches target (E11,E12,E21,E22)=(1,2,3,-1) exactly

# Summary of re-computed invariants

  invariant              re-computed value   matches original committed note?
  ---------------------- ------------------- ----------------------------------
  mult. count (10mult)   10                  yes
  dim(R/I)               7                   yes
  codim                  2                   yes
  radical?               yes                 yes
  minimal generators     3                   yes
  pd(R/I)                2                   yes
  Cohen-Macaulay?        yes                 yes
  primary components     2                   yes
  e(R/I)                 7                   yes (1+2+3+1)

No discrepancies found against
[varieties-of-triple-commutators.org](../working-notes/varieties-of-triple-commutators.org) or
[A~B~\_C-commutator.org](../working-notes/A_B_C-commutator.org).


==> anc/runs/iterated-commutator-n_2-k_3-results.org <==
#+title: Raw computation log: [A,B,C] at n=2 (k=3), fresh re-run
#+date: 2026-08-16
#+author: Claude-Code-subagent-k3

Fresh re-execution of every script behind
[[../working-notes/varieties-of-triple-commutators.org][varieties-of-triple-commutators.org]] and
[[../working-notes/A_B_C-commutator.org][A_B_C-commutator.org]] (and their successor
[[../working-notes/iterated-commutator-n_2-k_3.org][iterated-commutator-n_2-k_3.org]]), captured
verbatim -- Sage/Macaulay2 invoked live, stdout captured below, nothing copied from the original
notes without re-executing. Two scripts genuinely new this session (filling a naming-convention
gap the $k=4,5,6$ notes already have, per the task that produced this file):
=code/verify_2x2_triple_commutator_numeric_crosscheck.sage= and
=code/ring_study_2x2_triple_commutator_primarydecomp.sage=. All numbers below match the originally
committed results exactly: $\dim(R/I)=7$, codim 2, radical, 3 minimal generators, Cohen-Macaulay,
2 primary components.

* Step 1a: the 10-multiplication chaining algorithm

Script: =code/verify_2x2_triple_commutator_10mult.sage=

#+begin_example
Matches true [[A,B],C] exactly: True
Total scalar multiplications used: 10
#+end_example

* Step 1b: numeric crosscheck (new script, fills the k=4/5/6 naming-convention gap)

Script: =code/verify_2x2_triple_commutator_numeric_crosscheck.sage=

#+begin_example
ground truth E11,E12,E21: -2 -17 -19
reduced-formula   E11,E12,E21: -2 -17 -19
MATCH: True
#+end_example

* Step 1c: ring invariants (dim, codim, radical?)

Script: =code/ring_study_2x2_triple_commutator.sage= (this single script also produces Steps 2 and
5's output below -- all one fresh run, split here by which battery step each part answers)

#+begin_example
dim(R/I): 7   codim: 2
I is radical (I == I.radical()): True
primary components, each == its own radical: [True, True]
#+end_example

* Step 2: minimal free resolution and Cohen-Macaulay check

Script: =code/ring_study_2x2_triple_commutator.sage= (continued)

#+begin_example
=== minimal free resolution (Singular mres, forced minimal) ===
     1     0     0
     0     0     0
     0     3     1
     0     0     1
pd(R/I) = 2 (length of resolution above) = codim(I) = 2  =>  Cohen-Macaulay (Auslander-Buchsbaum)
#+end_example

Reading of the resolution shape: ranks $1,3,1$ at homological degrees $0,1,2$ -- i.e.
$0\to R^2\to R^3\to R\to R/I\to0$, exactly 3 minimal generators, 2 first syzygies,
$\mathrm{pd}(R/I)=2=\mathrm{codim}(I)\Rightarrow$ Cohen-Macaulay.

Cross-check in the literal $a_{ij},b_{ij},c_{ij}$ variables (not the reduced $u,v,w$ coordinates),
confirming the same minimal-generator count and Betti shape independently:

Script: =code/verify_2x2_triple_commutator_minimal_generators.sage=

#+begin_example
E11 = -a21*b11*c12 + a11*b21*c12 - a22*b21*c12 + a21*b22*c12 - a12*b11*c21 + a11*b12*c21 - a22*b12*c21 + a12*b22*c21
E12 = a12*b11*c11 - a11*b12*c11 + a22*b12*c11 - a12*b22*c11 - 2*a21*b12*c12 + 2*a12*b21*c12 - a12*b11*c22 + a11*b12*c22 - a22*b12*c22 + a12*b22*c22
E21 = a21*b11*c11 - a11*b21*c11 + a22*b21*c11 - a21*b22*c11 + 2*a21*b12*c21 - 2*a12*b21*c21 - a21*b11*c22 + a11*b21*c22 - a22*b21*c22 + a21*b22*c22
E22 == -E11: True
Krull dim R/I: 10
     1     0     0
     0     0     0
     0     3     1
     0     0     1
#+end_example

(Krull dim 10 here is the full ambient-$a_{ij}$-variable picture, $9+3$ = reduced-dim-7 $+3$ free
trace directions $+$ ... consistent with the reduced computation's dim 7 once the 3 trace
directions are accounted for, exactly as documented in the original note.)

* Step 3: primary decomposition (new standalone script, matching k=4/5/6 naming)

Script: =code/ring_study_2x2_triple_commutator_primarydecomp.sage=

#+begin_example
number of primary components: 2
component 0: dim=7, Q==Q.radical()? True
   generators: [u3*v2 - u2*v3, u3*v1 - u1*v3, u2*v1 - u1*v2]
component 1: dim=7, Q==Q.radical()? True
   generators: [2*v2*w1 + 2*v1*w2 + v3*w3, 2*u2*w1 + 2*u1*w2 + u3*w3, 2*u2*v1*w2 - 2*u1*v2*w2 - u3*v2*w3 + u2*v3*w3]
#+end_example

Exactly $k-1=2$ components, matching the conjecture later tracked across $k=4,5,6$: component 0 is
"$[A,B]=0$" ($A,B$ commute, involves only blocks $u,v$); component 1 is the generic stratum
"$[A,B]$ commutes with $C$" (involves $u,v,w$).

* Step 4: Hilbert series, both gradings

Script: =code/ring_study_2x2_triple_commutator.m2=

#+begin_example
dim(R/I), codim(I):
7
2
3-graded (Z^3) Hilbert series -- T_0=u-degree, T_1=v-degree, T_2=w-degree:
1-3*T_0*T_1*T_2+T_0*T_1*T_2^2+T_0^2*T_1^2*T_2
(1-T_2)^3*(1-T_1)^3*(1-T_0)^3
ordinary Z-graded Hilbert series (independent computation, plain grading):
           2    3
1 + 2T + 3T  + T
-----------------
            7
     (1 - T)
#+end_example

* Step 5: explicit regular sequence

Script: =code/ring_study_2x2_triple_commutator.sage= (continued, same run as Steps 1c/2)

#+begin_example
=== an explicit regular sequence (7 linear forms, small coefficients) ===
dim(R/(I,theta)): 0 (0 confirms a valid h.s.o.p., hence -- since R/I is CM -- a genuine regular sequence)
#+end_example

7 linear forms ($=\dim R/I$), verified by the script to cut $R/(I,\theta)$ to dimension 0 exactly;
automatically a regular sequence since $R/I$ is already known Cohen-Macaulay (Step 2). The explicit
$\theta$ itself is quoted in =code/ring_study_2x2_triple_commutator.sage= and in
[[../working-notes/varieties-of-triple-commutators.org][varieties-of-triple-commutators.org]] (not
re-quoted here since the script's stdout above only prints the resulting dimension, not $\theta$
itself -- see the script source for the exact linear forms).

* Additional scripts re-run (image variety / projective structure; not part of the strict 6-step
  battery, but part of the full k=3 picture and explicitly listed as "existing k=3 code")

** Target expansion (feeds the rank-search thread, TODO.org)

Script: =code/expand_2x2_triple_commutator_target.sage=

#+begin_example
E11 = u3*v2*w1 - u2*v3*w1 + u3*v1*w2 - u1*v3*w2
E12 = -2*u2*v1*w1 + 2*u1*v2*w1 - u3*v1*w3 + u1*v3*w3
E21 = 2*u2*v1*w2 - 2*u1*v2*w2 - u3*v2*w3 + u2*v3*w3
saved target.json, 27-dim vectors per output
#+end_example

** Image/zero-locus analysis (dimension, primary decomposition, Jacobian rank)

Script: =code/analyze_2x2_triple_commutator_varieties.sage=

#+begin_example
Krull dimension of R/I (9 ambient vars): 7
number of primary components: 2
component 0: dim=7, gens=[u3*v2 - u2*v3, u3*v1 - u1*v3, u2*v1 - u1*v2]
component 1: dim=7, gens=[2*v2*w1 + 2*v1*w2 + v3*w3, 2*u2*w1 + 2*u1*w2 + u3*w3, 2*u2*v1*w2 - 2*u1*v2*w2 - u3*v2*w3 + u2*v3*w3]
Jacobian rank at a generic test point: 3
#+end_example

** Projective-dimension cross-check

Script: =code/verify_2x2_triple_commutator_projective_dimension.sage=

#+begin_example
u3*v2*w1 - u2*v3*w1 + u3*v1*w2 - u1*v3*w2 -> u-deg {1} v-deg {1} w-deg {1}
-2*u2*v1*w1 + 2*u1*v2*w1 - u3*v1*w3 + u1*v3*w3 -> u-deg {1} v-deg {1} w-deg {1}
2*u2*v1*w2 - 2*u1*v2*w2 - u3*v2*w3 + u2*v3*w3 -> u-deg {1} v-deg {1} w-deg {1}
affine dim(R/I) per component: [7, 7]
dim in chart u1=v1=w1=1 (= P^2 x P^2 x P^2 dimension) per component: [4, 4]
#+end_example

** Surjectivity witness (explicit construction hitting an arbitrary target)

Script: =code/verify_2x2_triple_commutator_surjectivity_witness.sage=

#+begin_example
A = [1 0]
[0 0]
B = [ 0 -2]
[-3  0]
C = [   1    0]
[-1/2    0]
D=[A,B] = [ 0 -2]
[ 3  0]
E=[[A,B],C] = [ 1  2]
[ 3 -1]
OK: matches target (E11,E12,E21,E22)=(1,2,3,-1) exactly
#+end_example

* Summary of re-computed invariants

| invariant           | re-computed value | matches original committed note? |
|----------------------+---------------------+-------------------------------------|
| mult. count (10mult) | 10                  | yes                                  |
| dim(R/I)             | 7                   | yes                                  |
| codim                | 2                   | yes                                  |
| radical?              | yes                 | yes                                  |
| minimal generators   | 3                   | yes                                  |
| pd(R/I)              | 2                   | yes                                  |
| Cohen-Macaulay?      | yes                 | yes                                  |
| primary components   | 2                   | yes                                  |
| e(R/I)               | 7                   | yes (1+2+3+1)                        |

No discrepancies found against
[[../working-notes/varieties-of-triple-commutators.org][varieties-of-triple-commutators.org]] or
[[../working-notes/A_B_C-commutator.org][A_B_C-commutator.org]].


==> anc/runs/iterated-commutator-n_2-k_4-results.md <==
# \[A,B,C,D\] at n=2 (k=4) --- raw re-run output, 2026-08-16

Verbatim stdout from a fresh, independent re-run of every script behind
`working-notes/iterated-commutator-n_2-k_4.org`{.verbatim} (itself matching the earlier
`working-notes/four-fold-commutator-n2.org`{.verbatim}). Environment: SageMath 10.9, Macaulay2 1.26.06, run
2026-08-16 \~12:00-12:20. Every number below matches the originally committed note exactly --- no
discrepancies found. One extra ad hoc verification (Hilbert-series specialization Taylor-coefficient
check) is included at the end of Step 4\'s block since the original note reports doing this but no
dedicated script for it exists among the seven listed in the task.

# Step 1a: 15-multiplication algorithm --- code/verify~2x2~\_fourfold~commutator~\_15mult.sage

    total multiplications used (5+5+5): 15

    F11 = -2*u2*v1*w2*x1 + 2*u1*v2*w2*x1 + u3*v2*w3*x1 - u2*v3*w3*x1 - 2*u2*v1*w1*x2 + 2*u1*v2*w1*x2 - u3*v1*w3*x2 + u1*v3*w3*x2

    F12 = 2*u3*v2*w1*x1 - 2*u2*v3*w1*x1 + 2*u3*v1*w2*x1 - 2*u1*v3*w2*x1 + 2*u2*v1*w1*x3 - 2*u1*v2*w1*x3 + u3*v1*w3*x3 - u1*v3*w3*x3

    F21 = -2*u3*v2*w1*x2 + 2*u2*v3*w1*x2 - 2*u3*v1*w2*x2 + 2*u1*v3*w2*x2 + 2*u2*v1*w2*x3 - 2*u1*v2*w2*x3 - u3*v2*w3*x3 + u2*v3*w3*x3

    num vars: 12  dim(R/I): 10  codim: 2

# Step 1b: ground-truth via literal genericMatrix multiplication (M2, 16-var) --- code/verify~2x2~\_fourfold~commutator~\_groundtruth.m2

    F11 (M2, literal matrix mult):
    a21*b11*c11*d12-a11*b21*c11*d12+a22*b21*c11*d12-a21*b22*c11*d12+2*a21*b12*c21*d12-2*a12*b21*c21*d12-a21*b11*c22*d12+a11*b21*c22*d12-a22*b21*c22*d12+a21*b22*c22*d12-a12*b11*c11*d21+a11*b12*c11*d21-a22*b12*c11*d21+a12*b22*c11*d21+2*a21*b12*c12*d21-2*a12*b21*c12*d21+a12*b11*c22*d21-a11*b12*c22*d21+a22*b12*c22*d21-a12*b22*c22*d21
    F12:
    -a21*b11*c11*d11+a11*b21*c11*d11-a22*b21*c11*d11+a21*b22*c11*d11-2*a21*b12*c21*d11+2*a12*b21*c21*d11+a21*b11*c22*d11-a11*b21*c22*d11+a22*b21*c22*d11-a21*b22*c22*d11-2*a21*b11*c12*d21+2*a11*b21*c12*d21-2*a22*b21*c12*d21+2*a21*b22*c12*d21-2*a12*b11*c21*d21+2*a11*b12*c21*d21-2*a22*b12*c21*d21+2*a12*b22*c21*d21+a21*b11*c11*d22-a11*b21*c11*d22+a22*b21*c11*d22-a21*b22*c11*d22+2*a21*b12*c21*d22-2*a12*b21*c21*d22-a21*b11*c22*d22+a11*b21*c22*d22-a22*b21*c22*d22+a21*b22*c22*d22
    F21:
    a12*b11*c11*d11-a11*b12*c11*d11+a22*b12*c11*d11-a12*b22*c11*d11-2*a21*b12*c12*d11+2*a12*b21*c12*d11-a12*b11*c22*d11+a11*b12*c22*d11-a22*b12*c22*d11+a12*b22*c22*d11+2*a21*b11*c12*d12-2*a11*b21*c12*d12+2*a22*b21*c12*d12-2*a21*b22*c12*d12+2*a12*b11*c21*d12-2*a11*b12*c21*d12+2*a22*b12*c21*d12-2*a12*b22*c21*d12-a12*b11*c11*d22+a11*b12*c11*d22-a22*b12*c11*d22+a12*b22*c11*d22+2*a21*b12*c12*d22-2*a12*b21*c12*d22+a12*b11*c22*d22-a11*b12*c22*d22+a22*b12*c22*d22-a12*b22*c22*d22
    F22 == -F11?
    true

Dimension/codimension of the literal 16-variable ideal $J=(F_{11},F_{12},F_{21})$ (not printed by
the original script itself --- computed here with a small supplementary M2 snippet, same
`genericMatrix`{.verbatim} construction):

    dim J (i.e. dim R/J):
    14
    codim J:
    2

# Step 1c: numeric cross-check --- code/verify~2x2~\_fourfold~commutator~\_numeric~crosscheck~.sage

    ground truth F11,F12,F21: -17 51 -53
    reduced-formula   F11,F12,F21: -17 51 -53
    MATCH: True

# Step 2: basic ring invariants + minimal free resolution --- code/ring~study~\_2x2~fourfold~\_commutator.sage

    dim(R/I): 10  codim: 2
    I radical? True
         1     0     0
         0     0     0
         0     0     0
         0     3     1
         0     0     0
         0     0     1
    [1]:
       _[1]=2*u3*v2*w1*x2-2*u2*v3*w1*x2+2*u3*v1*w2*x2-2*u1*v3*w2*x2-2*u2*v1*w2*x3+2*u1*v2*w2*x3+u3*v2*w3*x3-u2*v3*w3*x3
       _[2]=2*u2*v1*w2*x1-2*u1*v2*w2*x1-u3*v2*w3*x1+u2*v3*w3*x1+2*u2*v1*w1*x2-2*u1*v2*w1*x2+u3*v1*w3*x2-u1*v3*w3*x2
       _[3]=2*u3*v2*w1*x1-2*u2*v3*w1*x1+2*u3*v1*w2*x1-2*u1*v3*w2*x1+2*u2*v1*w1*x3-2*u1*v2*w1*x3+u3*v1*w3*x3-u1*v3*w3*x3
    [2]:
       _[1]=x1*gen(1)-x2*gen(3)+x3*gen(2)
       _[2]=2*u2*v1*w1*gen(1)-2*u1*v2*w1*gen(1)-2*u3*v2*w1*gen(2)+2*u2*v3*w1*gen(2)+2*u2*v1*w2*gen(3)-2*u3*v1*w2*gen(2)-2*u1*v2*w2*gen(3)+2*u1*v3*w2*gen(2)+u3*v1*w3*gen(1)-u3*v2*w3*gen(3)-u1*v3*w3*gen(1)+u2*v3*w3*gen(3)
    [3]:
       _[1]=0
    [4]:
       _[1]=gen(1)
    [5]:
       _[1]=0
    [6]:
       _[1]=gen(1)
    [7]:
       _[1]=0
    [8]:
       _[1]=gen(1)
    [9]:
       _[1]=0
    [10]:
       _[1]=gen(1)
    [11]:
       _[1]=0
    [12]:
       _[1]=gen(1)

Wall time: 1.4s. Betti table shows 3 minimal generators in homological degree 0 and 2 first syzygies
in degree 1, with the resolution provably terminating at position 3 (`mres`{.verbatim} printed in full,
consistent with the earlier discipline of not trusting the `betti()`{.verbatim} summary alone) --- i.e.
$\mathrm{pd}(R/I)=2=\mathrm{codim}(I)\Rightarrow$ Cohen-Macaulay.

# Step 3: primary decomposition --- code/ring~study~\_2x2~fourfold~\_commutator~primarydecomp~.sage

    number of primary components: 3
    component 0: dim=10, Q==Q.radical()? True
       generators: [u3*v2 - u2*v3, u3*v1 - u1*v3, u2*v1 - u1*v2]
    component 1: dim=10, Q==Q.radical()? True
       generators: [2*v2*w1 + 2*v1*w2 + v3*w3, 2*u2*w1 + 2*u1*w2 + u3*w3, 2*u2*v1*w2 - 2*u1*v2*w2 - u3*v2*w3 + u2*v3*w3]
    component 2: dim=10, Q==Q.radical()? True
       generators: [2*w2*x1 + 2*w1*x2 + w3*x3, u3*v2*x1 - u2*v3*x1 - u3*v1*x2 + u1*v3*x2 + u2*v1*x3 - u1*v2*x3, 2*u3*v2*w1*x2 - 2*u2*v3*w1*x2 + 2*u3*v1*w2*x2 - 2*u1*v3*w2*x2 - 2*u2*v1*w2*x3 + 2*u1*v2*w2*x3 + u3*v2*w3*x3 - u2*v3*w3*x3]

Wall time: 1.1s (negligible at this chain length, unlike the \~57s seen at k=6). Component 0
generators are byte-for-byte the plain commuting-variety generators ($u,v$ only, $w,x$ free);
component 1 generators are byte-for-byte the $k=3$ case\'s own \"component B\" ($u,v,w$ only,
$x$ free); component 2 is the new generic stratum, involving all four blocks.

# Step 4: Hilbert series, both gradings --- code/hilbert~series~\_2x2~fourfold~\_commutator.m2

    dim, codim:
    10
    2
    4-graded Hilbert series (T0=u,T1=v,T2=w,T3=x degree):
    1-3*T_0*T_1*T_2*T_3+T_0*T_1*T_2*T_3^2+T_0^2*T_1^2*T_2^2*T_3
    (1-T_3)^3*(1-T_2)^3*(1-T_1)^3*(1-T_0)^3
    ordinary Z-graded Hilbert series (independent, plain grading):
               2     3     4    5
    1 + 2T + 3T  + 4T  + 2T  + T
    -----------------------------
                     10
              (1 - T)

Wall time: 0.6s. Supplementary specialization cross-check (not one of the seven listed scripts ---
reproduced ad hoc here since the original note reports doing this check but no dedicated script for
it exists in `code/`{.verbatim}): setting $T_0=T_1=T_2=T_3=t$ in the 4-graded numerator/denominator
$(1-3t^4+t^5+t^7)/(1-t)^{12}$ and comparing its Taylor expansion against the ordinary series
$(1+2t+3t^2+4t^3+2t^4+t^5)/(1-t)^{10}$, computed independently in Sage:

    sage: R.<t> = PowerSeriesRing(QQ, default_prec=25)
    sage: num_ord = 1 + 2*t + 3*t^2 + 4*t^3 + 2*t^4 + t^5
    sage: ord_series = num_ord / (1-t)^10
    sage: num_4g = 1 - 3*t^4 + t^5 + t^7
    sage: g4_series = num_4g / (1-t)^12
    sage: ord_series.list()[:20]
    [1, 12, 78, 364, 1362, 4333, 12154, 30811, 71863, 156299, 320320, 623701, 1161524, 2080222, 3599036, 6038162, 9855053, 15690542, 24426666, 37258298]
    sage: g4_series.list()[:20]
    [1, 12, 78, 364, 1362, 4333, 12154, 30811, 71863, 156299, 320320, 623701, 1161524, 2080222, 3599036, 6038162, 9855053, 15690542, 24426666, 37258298]
    sage: ord_series.list()[:20] == g4_series.list()[:20]
    True

Exact match, and identical to the sequence reported in the originally committed note.

# Step 5: explicit regular sequence --- code/regular~sequence~\_2x2~fourfold~\_commutator.sage

    best found, total nonzero terms: 59
       v1 - v2 + w1 + x2
       u1 - v1 - v2 - w3 - x3
       u2 + u3 - w1 - w2 + w3 - x2 + x3
       -u1 + v2 + w2 + w3 + x2 + x3
       -v1 + v2 + w1 - w2 + x2 + x3
       -u1 + u2 - v2 - w2 + x3
       -u1 + v1 - v2 + v3 - w2 + x2
       u1 - u2 - v2 - w2 - w3 - x1 + x2
       -u1 + u3 - v2 - w1 - w2 + w3
       u2 + u3 + v1 - v3 - w2 - x2 - x3

Wall time: 1.4s. The search is randomized (no fixed seed in the script) and this run\'s regular
sequence differs term-by-term from the one recorded in the original note --- expected, not a
discrepancy: the script only guarantees **some** valid homogeneous system of parameters (verified
internally to cut $R/(I,\theta)$ to dimension 0) among small $\{-1,0,1\}$-coefficient trials,
with no claim of uniqueness or determinism. Since $R/I$ is already known Cohen-Macaulay (Step 2),
this is automatically a regular sequence.

# Summary: all re-computed invariants match the originally committed note exactly

  invariant                           original (four-fold-commutator-n2.org)                this re-run
  ----------------------------------- ----------------------------------------------------- -------------
  multiplications                     15                                                    15
  $\dim(R/I)$ (reduced, 12-var)       10                                                    10
  codim                               2                                                     2
  $I$ radical?                        yes                                                   yes
  minimal generators                  3                                                     3
  $\mathrm{pd}(R/I)$                  2                                                     2
  Cohen-Macaulay?                     yes                                                   yes
  native 16-var ideal: dim, codim     14, 2                                                 14, 2
  primary components                  3                                                     3
  ordinary Hilbert series numerator   $1+2t+3t^2+4t^3+2t^4+t^5$                             identical
  $e(R/I)$                            13                                                    13
  4-graded Hilbert series numerator   $1-3T_0T_1T_2T_3+T_0T_1T_2T_3^2+T_0^2T_1^2T_2^2T_3$   identical

No discrepancies found anywhere.


==> anc/runs/iterated-commutator-n_2-k_4-results.org <==
#+title: [A,B,C,D] at n=2 (k=4) — raw re-run output, 2026-08-16
#+author: Claude-Code-subagent-k4
#+date: 2026-08-16

Verbatim stdout from a fresh, independent re-run of every script behind
=working-notes/iterated-commutator-n_2-k_4.org= (itself matching the earlier
=working-notes/four-fold-commutator-n2.org=). Environment: SageMath 10.9, Macaulay2 1.26.06, run
2026-08-16 ~12:00-12:20. Every number below matches the originally committed note exactly — no
discrepancies found. One extra ad hoc verification (Hilbert-series specialization Taylor-coefficient
check) is included at the end of Step 4's block since the original note reports doing this but no
dedicated script for it exists among the seven listed in the task.

* Step 1a: 15-multiplication algorithm — code/verify_2x2_fourfold_commutator_15mult.sage

#+begin_example
total multiplications used (5+5+5): 15

F11 = -2*u2*v1*w2*x1 + 2*u1*v2*w2*x1 + u3*v2*w3*x1 - u2*v3*w3*x1 - 2*u2*v1*w1*x2 + 2*u1*v2*w1*x2 - u3*v1*w3*x2 + u1*v3*w3*x2

F12 = 2*u3*v2*w1*x1 - 2*u2*v3*w1*x1 + 2*u3*v1*w2*x1 - 2*u1*v3*w2*x1 + 2*u2*v1*w1*x3 - 2*u1*v2*w1*x3 + u3*v1*w3*x3 - u1*v3*w3*x3

F21 = -2*u3*v2*w1*x2 + 2*u2*v3*w1*x2 - 2*u3*v1*w2*x2 + 2*u1*v3*w2*x2 + 2*u2*v1*w2*x3 - 2*u1*v2*w2*x3 - u3*v2*w3*x3 + u2*v3*w3*x3

num vars: 12  dim(R/I): 10  codim: 2
#+end_example

* Step 1b: ground-truth via literal genericMatrix multiplication (M2, 16-var) — code/verify_2x2_fourfold_commutator_groundtruth.m2

#+begin_example
F11 (M2, literal matrix mult):
a21*b11*c11*d12-a11*b21*c11*d12+a22*b21*c11*d12-a21*b22*c11*d12+2*a21*b12*c21*d12-2*a12*b21*c21*d12-a21*b11*c22*d12+a11*b21*c22*d12-a22*b21*c22*d12+a21*b22*c22*d12-a12*b11*c11*d21+a11*b12*c11*d21-a22*b12*c11*d21+a12*b22*c11*d21+2*a21*b12*c12*d21-2*a12*b21*c12*d21+a12*b11*c22*d21-a11*b12*c22*d21+a22*b12*c22*d21-a12*b22*c22*d21
F12:
-a21*b11*c11*d11+a11*b21*c11*d11-a22*b21*c11*d11+a21*b22*c11*d11-2*a21*b12*c21*d11+2*a12*b21*c21*d11+a21*b11*c22*d11-a11*b21*c22*d11+a22*b21*c22*d11-a21*b22*c22*d11-2*a21*b11*c12*d21+2*a11*b21*c12*d21-2*a22*b21*c12*d21+2*a21*b22*c12*d21-2*a12*b11*c21*d21+2*a11*b12*c21*d21-2*a22*b12*c21*d21+2*a12*b22*c21*d21+a21*b11*c11*d22-a11*b21*c11*d22+a22*b21*c11*d22-a21*b22*c11*d22+2*a21*b12*c21*d22-2*a12*b21*c21*d22-a21*b11*c22*d22+a11*b21*c22*d22-a22*b21*c22*d22+a21*b22*c22*d22
F21:
a12*b11*c11*d11-a11*b12*c11*d11+a22*b12*c11*d11-a12*b22*c11*d11-2*a21*b12*c12*d11+2*a12*b21*c12*d11-a12*b11*c22*d11+a11*b12*c22*d11-a22*b12*c22*d11+a12*b22*c22*d11+2*a21*b11*c12*d12-2*a11*b21*c12*d12+2*a22*b21*c12*d12-2*a21*b22*c12*d12+2*a12*b11*c21*d12-2*a11*b12*c21*d12+2*a22*b12*c21*d12-2*a12*b22*c21*d12-a12*b11*c11*d22+a11*b12*c11*d22-a22*b12*c11*d22+a12*b22*c11*d22+2*a21*b12*c12*d22-2*a12*b21*c12*d22+a12*b11*c22*d22-a11*b12*c22*d22+a22*b12*c22*d22-a12*b22*c22*d22
F22 == -F11?
true
#+end_example

Dimension/codimension of the literal 16-variable ideal \(J=(F_{11},F_{12},F_{21})\) (not printed by
the original script itself — computed here with a small supplementary M2 snippet, same
=genericMatrix= construction):

#+begin_example
dim J (i.e. dim R/J):
14
codim J:
2
#+end_example

* Step 1c: numeric cross-check — code/verify_2x2_fourfold_commutator_numeric_crosscheck.sage

#+begin_example
ground truth F11,F12,F21: -17 51 -53
reduced-formula   F11,F12,F21: -17 51 -53
MATCH: True
#+end_example

* Step 2: basic ring invariants + minimal free resolution — code/ring_study_2x2_fourfold_commutator.sage

#+begin_example
dim(R/I): 10  codim: 2
I radical? True
     1     0     0
     0     0     0
     0     0     0
     0     3     1
     0     0     0
     0     0     1
[1]:
   _[1]=2*u3*v2*w1*x2-2*u2*v3*w1*x2+2*u3*v1*w2*x2-2*u1*v3*w2*x2-2*u2*v1*w2*x3+2*u1*v2*w2*x3+u3*v2*w3*x3-u2*v3*w3*x3
   _[2]=2*u2*v1*w2*x1-2*u1*v2*w2*x1-u3*v2*w3*x1+u2*v3*w3*x1+2*u2*v1*w1*x2-2*u1*v2*w1*x2+u3*v1*w3*x2-u1*v3*w3*x2
   _[3]=2*u3*v2*w1*x1-2*u2*v3*w1*x1+2*u3*v1*w2*x1-2*u1*v3*w2*x1+2*u2*v1*w1*x3-2*u1*v2*w1*x3+u3*v1*w3*x3-u1*v3*w3*x3
[2]:
   _[1]=x1*gen(1)-x2*gen(3)+x3*gen(2)
   _[2]=2*u2*v1*w1*gen(1)-2*u1*v2*w1*gen(1)-2*u3*v2*w1*gen(2)+2*u2*v3*w1*gen(2)+2*u2*v1*w2*gen(3)-2*u3*v1*w2*gen(2)-2*u1*v2*w2*gen(3)+2*u1*v3*w2*gen(2)+u3*v1*w3*gen(1)-u3*v2*w3*gen(3)-u1*v3*w3*gen(1)+u2*v3*w3*gen(3)
[3]:
   _[1]=0
[4]:
   _[1]=gen(1)
[5]:
   _[1]=0
[6]:
   _[1]=gen(1)
[7]:
   _[1]=0
[8]:
   _[1]=gen(1)
[9]:
   _[1]=0
[10]:
   _[1]=gen(1)
[11]:
   _[1]=0
[12]:
   _[1]=gen(1)
#+end_example

Wall time: 1.4s. Betti table shows 3 minimal generators in homological degree 0 and 2 first syzygies
in degree 1, with the resolution provably terminating at position 3 (=mres= printed in full,
consistent with the earlier discipline of not trusting the =betti()= summary alone) — i.e.
\(\mathrm{pd}(R/I)=2=\mathrm{codim}(I)\Rightarrow\) Cohen-Macaulay.

* Step 3: primary decomposition — code/ring_study_2x2_fourfold_commutator_primarydecomp.sage

#+begin_example
number of primary components: 3
component 0: dim=10, Q==Q.radical()? True
   generators: [u3*v2 - u2*v3, u3*v1 - u1*v3, u2*v1 - u1*v2]
component 1: dim=10, Q==Q.radical()? True
   generators: [2*v2*w1 + 2*v1*w2 + v3*w3, 2*u2*w1 + 2*u1*w2 + u3*w3, 2*u2*v1*w2 - 2*u1*v2*w2 - u3*v2*w3 + u2*v3*w3]
component 2: dim=10, Q==Q.radical()? True
   generators: [2*w2*x1 + 2*w1*x2 + w3*x3, u3*v2*x1 - u2*v3*x1 - u3*v1*x2 + u1*v3*x2 + u2*v1*x3 - u1*v2*x3, 2*u3*v2*w1*x2 - 2*u2*v3*w1*x2 + 2*u3*v1*w2*x2 - 2*u1*v3*w2*x2 - 2*u2*v1*w2*x3 + 2*u1*v2*w2*x3 + u3*v2*w3*x3 - u2*v3*w3*x3]
#+end_example

Wall time: 1.1s (negligible at this chain length, unlike the ~57s seen at k=6). Component 0
generators are byte-for-byte the plain commuting-variety generators (\(u,v\) only, \(w,x\) free);
component 1 generators are byte-for-byte the \(k=3\) case's own "component B" (\(u,v,w\) only,
\(x\) free); component 2 is the new generic stratum, involving all four blocks.

* Step 4: Hilbert series, both gradings — code/hilbert_series_2x2_fourfold_commutator.m2

#+begin_example
dim, codim:
10
2
4-graded Hilbert series (T0=u,T1=v,T2=w,T3=x degree):
1-3*T_0*T_1*T_2*T_3+T_0*T_1*T_2*T_3^2+T_0^2*T_1^2*T_2^2*T_3
(1-T_3)^3*(1-T_2)^3*(1-T_1)^3*(1-T_0)^3
ordinary Z-graded Hilbert series (independent, plain grading):
           2     3     4    5
1 + 2T + 3T  + 4T  + 2T  + T
-----------------------------
                 10
          (1 - T)
#+end_example

Wall time: 0.6s. Supplementary specialization cross-check (not one of the seven listed scripts —
reproduced ad hoc here since the original note reports doing this check but no dedicated script for
it exists in =code/=): setting \(T_0=T_1=T_2=T_3=t\) in the 4-graded numerator/denominator
\((1-3t^4+t^5+t^7)/(1-t)^{12}\) and comparing its Taylor expansion against the ordinary series
\((1+2t+3t^2+4t^3+2t^4+t^5)/(1-t)^{10}\), computed independently in Sage:

#+begin_example
sage: R.<t> = PowerSeriesRing(QQ, default_prec=25)
sage: num_ord = 1 + 2*t + 3*t^2 + 4*t^3 + 2*t^4 + t^5
sage: ord_series = num_ord / (1-t)^10
sage: num_4g = 1 - 3*t^4 + t^5 + t^7
sage: g4_series = num_4g / (1-t)^12
sage: ord_series.list()[:20]
[1, 12, 78, 364, 1362, 4333, 12154, 30811, 71863, 156299, 320320, 623701, 1161524, 2080222, 3599036, 6038162, 9855053, 15690542, 24426666, 37258298]
sage: g4_series.list()[:20]
[1, 12, 78, 364, 1362, 4333, 12154, 30811, 71863, 156299, 320320, 623701, 1161524, 2080222, 3599036, 6038162, 9855053, 15690542, 24426666, 37258298]
sage: ord_series.list()[:20] == g4_series.list()[:20]
True
#+end_example

Exact match, and identical to the sequence reported in the originally committed note.

* Step 5: explicit regular sequence — code/regular_sequence_2x2_fourfold_commutator.sage

#+begin_example
best found, total nonzero terms: 59
   v1 - v2 + w1 + x2
   u1 - v1 - v2 - w3 - x3
   u2 + u3 - w1 - w2 + w3 - x2 + x3
   -u1 + v2 + w2 + w3 + x2 + x3
   -v1 + v2 + w1 - w2 + x2 + x3
   -u1 + u2 - v2 - w2 + x3
   -u1 + v1 - v2 + v3 - w2 + x2
   u1 - u2 - v2 - w2 - w3 - x1 + x2
   -u1 + u3 - v2 - w1 - w2 + w3
   u2 + u3 + v1 - v3 - w2 - x2 - x3
#+end_example

Wall time: 1.4s. The search is randomized (no fixed seed in the script) and this run's regular
sequence differs term-by-term from the one recorded in the original note — expected, not a
discrepancy: the script only guarantees *some* valid homogeneous system of parameters (verified
internally to cut \(R/(I,\theta)\) to dimension 0) among small \(\{-1,0,1\}\)-coefficient trials,
with no claim of uniqueness or determinism. Since \(R/I\) is already known Cohen-Macaulay (Step 2),
this is automatically a regular sequence.

* Summary: all re-computed invariants match the originally committed note exactly

| invariant                    | original (four-fold-commutator-n2.org) | this re-run  |
|-------------------------------+-------------------------------------------+---------------|
| multiplications               | 15                                          | 15            |
| \(\dim(R/I)\) (reduced, 12-var) | 10                                        | 10            |
| codim                          | 2                                           | 2             |
| \(I\) radical?                 | yes                                        | yes           |
| minimal generators             | 3                                           | 3             |
| \(\mathrm{pd}(R/I)\)            | 2                                          | 2             |
| Cohen-Macaulay?                 | yes                                       | yes           |
| native 16-var ideal: dim, codim | 14, 2                                     | 14, 2         |
| primary components              | 3                                         | 3             |
| ordinary Hilbert series numerator | \(1+2t+3t^2+4t^3+2t^4+t^5\)             | identical     |
| \(e(R/I)\)                       | 13                                       | 13            |
| 4-graded Hilbert series numerator | \(1-3T_0T_1T_2T_3+T_0T_1T_2T_3^2+T_0^2T_1^2T_2^2T_3\) | identical |

No discrepancies found anywhere.


==> anc/runs/iterated-commutator-n_2-k_5-results.md <==
# Raw computation log: \[A,B,C,D,E\] at n=2 (k=5), fresh re-run

Fresh re-execution of every script behind
[five-fold-commutator-n2.org](../working-notes/five-fold-commutator-n2.org) (and its successor
[iterated-commutator-n~2~-k~5~.org](../working-notes/iterated-commutator-n_2-k_5.org)), captured
verbatim. One block per step/script, run for real (Sage/Macaulay2 invoked live, stdout captured
below, nothing copied from the original note without re-executing). All numbers below match the
originally committed results exactly: dim(R/I)=13, codim 2, radical, 3 minimal generators,
Cohen-Macaulay, 4 primary components.

# Step 1a: numeric crosscheck of the 20-multiplication algorithm

Script: `code/verify_2x2_fivefold_commutator_numeric_crosscheck.sage`{.verbatim}

    ground truth G11,G12,G21: 55 -119 -87
    reduced-formula   G11,G12,G21: 55 -119 -87
    MATCH: True

# Step 1b: ring invariants (dim, codim, radical?) and minimal free resolution

Script: `code/ring_study_2x2_fivefold_commutator.sage`{.verbatim}

    total multiplications (5*4): 20
    dim(R/I): 13  ambient: 15  codim: 2
    I radical? True

    === minimal free resolution ===
         1     0     0
         0     0     0
         0     0     0
         0     0     0
         0     3     1
         0     0     0
         0     0     0
         0     0     1
    [1]:
       _[1]=4*u2*v1*w2*x1*y2-4*u1*v2*w2*x1*y2-2*u3*v2*w3*x1*y2+2*u2*v3*w3*x1*y2+4*u2*v1*w1*x2*y2-4*u1*v2*w1*x2*y2+2*u3*v1*w3*x2*y2-2*u1*v3*w3*x2*y2-2*u3*v2*w1*x2*y3+2*u2*v3*w1*x2*y3-2*u3*v1*w2*x2*y3+2*u1*v3*w2*x2*y3+2*u2*v1*w2*x3*y3-2*u1*v2*w2*x3*y3-u3*v2*w3*x3*y3+u2*v3*w3*x3*y3
       _[2]=2*u3*v2*w1*x2*y1-2*u2*v3*w1*x2*y1+2*u3*v1*w2*x2*y1-2*u1*v3*w2*x2*y1-2*u2*v1*w2*x3*y1+2*u1*v2*w2*x3*y1+u3*v2*w3*x3*y1-u2*v3*w3*x3*y1+2*u3*v2*w1*x1*y2-2*u2*v3*w1*x1*y2+2*u3*v1*w2*x1*y2-2*u1*v3*w2*x1*y2+2*u2*v1*w1*x3*y2-2*u1*v2*w1*x3*y2+u3*v1*w3*x3*y2-u1*v3*w3*x3*y2
       _[3]=4*u2*v1*w2*x1*y1-4*u1*v2*w2*x1*y1-2*u3*v2*w3*x1*y1+2*u2*v3*w3*x1*y1+4*u2*v1*w1*x2*y1-4*u1*v2*w1*x2*y1+2*u3*v1*w3*x2*y1-2*u1*v3*w3*x2*y1+2*u3*v2*w1*x1*y3-2*u2*v3*w1*x1*y3+2*u3*v1*w2*x1*y3-2*u1*v3*w2*x1*y3+2*u2*v1*w1*x3*y3-2*u1*v2*w1*x3*y3+u3*v1*w3*x3*y3-u1*v3*w3*x3*y3
    [2]:
       _[1]=y1*gen(1)-y2*gen(3)+y3*gen(2)
       _[2]=2*u3*v2*w1*x1*gen(1)-2*u2*v3*w1*x1*gen(1)-4*u2*v1*w2*x1*gen(2)+2*u3*v1*w2*x1*gen(1)+4*u1*v2*w2*x1*gen(2)-2*u1*v3*w2*x1*gen(1)+2*u3*v2*w3*x1*gen(2)-2*u2*v3*w3*x1*gen(2)-4*u2*v1*w1*x2*gen(2)+4*u1*v2*w1*x2*gen(2)+2*u3*v2*w1*x2*gen(3)-2*u2*v3*w1*x2*gen(3)+2*u3*v1*w2*x2*gen(3)-2*u1*v3*w2*x2*gen(3)-2*u3*v1*w3*x2*gen(2)+2*u1*v3*w3*x2*gen(2)+2*u2*v1*w1*x3*gen(1)-2*u1*v2*w1*x3*gen(1)-2*u2*v1*w2*x3*gen(3)+2*u1*v2*w2*x3*gen(3)+u3*v1*w3*x3*gen(1)+u3*v2*w3*x3*gen(3)-u1*v3*w3*x3*gen(1)-u2*v3*w3*x3*gen(3)
    [3]:
       _[1]=0
    [4]:
       _[1]=gen(1)
    [5]:
       _[1]=0
    [6]:
       _[1]=gen(1)
    [7]:
       _[1]=0
    [8]:
       _[1]=gen(1)
    [9]:
       _[1]=0
    [10]:
       _[1]=gen(1)
    [11]:
       _[1]=0
    [12]:
       _[1]=gen(1)
    [13]:
       _[1]=0

Reading of the resolution shape: ranks $1,3,1$ at homological degrees $0,1,2$ (interleaved zero
blocks are Singular\'s `mres`{.verbatim} padding, not extra steps) --- i.e.
$0\to R^2\to R^3\to R\to R/I\to0$ with exactly 3 minimal generators (the three degree-5 forms
above) and 2 first syzygies, $\mathrm{pd}(R/I)=2=\mathrm{codim}(I)\Rightarrow$ Cohen-Macaulay by
Auslander-Buchsbaum.

# Step 3: primary decomposition

Script: `code/ring_study_2x2_fivefold_commutator_primarydecomp.sage`{.verbatim}

    starting primary decomposition...
    number of primary components: 4
    component 0: dim=13, Q==Q.radical()? True
       num gens: 3  involves which blocks (u,v,w,x,y present?): [True, True, False, False, False]
    component 1: dim=13, Q==Q.radical()? True
       num gens: 3  involves which blocks (u,v,w,x,y present?): [True, True, True, False, False]
    component 2: dim=13, Q==Q.radical()? True
       num gens: 3  involves which blocks (u,v,w,x,y present?): [True, True, True, True, False]
    component 3: dim=13, Q==Q.radical()? True
       num gens: 3  involves which blocks (u,v,w,x,y present?): [True, True, True, True, True]

Fast (no noticeable wall-time cost at this $k$, unlike the \~57s seen at $k=6$).

# Step 4: Hilbert series, both gradings

Script: `code/hilbert_series_2x2_fivefold_commutator.m2`{.verbatim}

    dim, codim:
    13
    2
    5-graded Hilbert series (T0..T4 = u,v,w,x,y degree):
    1-3*T_0*T_1*T_2*T_3*T_4+T_0*T_1*T_2*T_3*T_4^2+T_0^2*T_1^2*T_2^2*T_3^2*T_4
    (1-T_4)^3*(1-T_3)^3*(1-T_2)^3*(1-T_1)^3*(1-T_0)^3
    ordinary Z-graded Hilbert series (independent check):
               2     3     4     5     6    7
    1 + 2T + 3T  + 4T  + 5T  + 3T  + 2T  + T
    -----------------------------------------
                           13
                    (1 - T)

Direct Taylor-coefficient specialization check of the 5-graded series (all $T_i\to t$) against the
ordinary series, computed independently (Python/sympy, not trusted from the formula shape alone):
expanding $\dfrac{1+2t+3t^2+4t^3+5t^4+3t^5+2t^6+t^7}{(1-t)^{13}}$ to order 7 gives
$1+15t+120t^2+680t^3+3060t^4+11625t^5+38716t^6+115935t^7+\cdots$ --- matches the note\'s cited
coefficients $1,15,120,680,3060,11625,38716,\ldots$ exactly.

# Step 5: explicit regular sequence

Script: `code/regular_sequence_2x2_fivefold_commutator.sage`{.verbatim}

    found, total nonzero terms: 119
       -u1 - u2 + u3 - v1 + v2 - v3 - w2 + w3 + x1 - x2 + x3 + y2
       u2 - v1 - v3 + w1 - w2 + x1 - y2 - y3
       u1 + u2 + v1 + w1 + w2 - x1 - x2 + x3 + y1
       u2 + u3 - v1 - v3 - w2 + w3 - x1 + y3
       u3 - w1 + x1 + x2 + x3 + y2
       u2 + u3 - v1 - v3 - w1 - w3 - x2 - y1
       u2 - u3 + v2 + w1 + w2 - x1 - x2 + y3
       u2 + v1 + v3 + w3 - x2 - x3 - y3
       u1 + u3 + v1 + v2 - w1 - w2 + w3 + x1 + x2 - x3 - y3
       -u1 - u2 - v2 + w3 + x1 - x2 + y2
       -u1 - u2 + u3 - v1 - v2 + v3 + w1 - w2 - x1 - x2 + x3 - y1 + y2 + y3
       u1 + u2 - u3 - v2 + v3 - w1 - w3 + x1 - x2 - x3 + y2 + y3
       u2 + u3 - v2 - v3 - w1 + w2 - x2 - x3 - y3

13 linear forms ($=\dim R/I$), verified by the script to cut $R/(I,\theta)$ to dimension 0
exactly; automatically a regular sequence since $R/I$ is already known Cohen-Macaulay (Step 2).

# Summary of re-computed invariants

  invariant            re-computed value   matches original committed note?
  -------------------- ------------------- ----------------------------------
  dim(R/I)             13                  yes
  codim                2                   yes
  radical?             yes                 yes
  minimal generators   3                   yes
  pd(R/I)              2                   yes
  Cohen-Macaulay?      yes                 yes
  primary components   4                   yes
  e(R/I)               21                  yes (1+2+3+4+5+3+2+1)

No discrepancies found against `working-notes/five-fold-commutator-n2.org`{.verbatim}.


==> anc/runs/iterated-commutator-n_2-k_5-results.org <==
#+title: Raw computation log: [A,B,C,D,E] at n=2 (k=5), fresh re-run
#+date: 2026-08-16
#+author: Claude-Code-subagent-k5

Fresh re-execution of every script behind
[[../working-notes/five-fold-commutator-n2.org][five-fold-commutator-n2.org]] (and its successor
[[../working-notes/iterated-commutator-n_2-k_5.org][iterated-commutator-n_2-k_5.org]]), captured
verbatim. One block per step/script, run for real (Sage/Macaulay2 invoked live, stdout captured
below, nothing copied from the original note without re-executing). All numbers below match the
originally committed results exactly: dim(R/I)=13, codim 2, radical, 3 minimal generators,
Cohen-Macaulay, 4 primary components.

* Step 1a: numeric crosscheck of the 20-multiplication algorithm

Script: =code/verify_2x2_fivefold_commutator_numeric_crosscheck.sage=

#+begin_example
ground truth G11,G12,G21: 55 -119 -87
reduced-formula   G11,G12,G21: 55 -119 -87
MATCH: True
#+end_example

* Step 1b: ring invariants (dim, codim, radical?) and minimal free resolution

Script: =code/ring_study_2x2_fivefold_commutator.sage=

#+begin_example
total multiplications (5*4): 20
dim(R/I): 13  ambient: 15  codim: 2
I radical? True

=== minimal free resolution ===
     1     0     0
     0     0     0
     0     0     0
     0     0     0
     0     3     1
     0     0     0
     0     0     0
     0     0     1
[1]:
   _[1]=4*u2*v1*w2*x1*y2-4*u1*v2*w2*x1*y2-2*u3*v2*w3*x1*y2+2*u2*v3*w3*x1*y2+4*u2*v1*w1*x2*y2-4*u1*v2*w1*x2*y2+2*u3*v1*w3*x2*y2-2*u1*v3*w3*x2*y2-2*u3*v2*w1*x2*y3+2*u2*v3*w1*x2*y3-2*u3*v1*w2*x2*y3+2*u1*v3*w2*x2*y3+2*u2*v1*w2*x3*y3-2*u1*v2*w2*x3*y3-u3*v2*w3*x3*y3+u2*v3*w3*x3*y3
   _[2]=2*u3*v2*w1*x2*y1-2*u2*v3*w1*x2*y1+2*u3*v1*w2*x2*y1-2*u1*v3*w2*x2*y1-2*u2*v1*w2*x3*y1+2*u1*v2*w2*x3*y1+u3*v2*w3*x3*y1-u2*v3*w3*x3*y1+2*u3*v2*w1*x1*y2-2*u2*v3*w1*x1*y2+2*u3*v1*w2*x1*y2-2*u1*v3*w2*x1*y2+2*u2*v1*w1*x3*y2-2*u1*v2*w1*x3*y2+u3*v1*w3*x3*y2-u1*v3*w3*x3*y2
   _[3]=4*u2*v1*w2*x1*y1-4*u1*v2*w2*x1*y1-2*u3*v2*w3*x1*y1+2*u2*v3*w3*x1*y1+4*u2*v1*w1*x2*y1-4*u1*v2*w1*x2*y1+2*u3*v1*w3*x2*y1-2*u1*v3*w3*x2*y1+2*u3*v2*w1*x1*y3-2*u2*v3*w1*x1*y3+2*u3*v1*w2*x1*y3-2*u1*v3*w2*x1*y3+2*u2*v1*w1*x3*y3-2*u1*v2*w1*x3*y3+u3*v1*w3*x3*y3-u1*v3*w3*x3*y3
[2]:
   _[1]=y1*gen(1)-y2*gen(3)+y3*gen(2)
   _[2]=2*u3*v2*w1*x1*gen(1)-2*u2*v3*w1*x1*gen(1)-4*u2*v1*w2*x1*gen(2)+2*u3*v1*w2*x1*gen(1)+4*u1*v2*w2*x1*gen(2)-2*u1*v3*w2*x1*gen(1)+2*u3*v2*w3*x1*gen(2)-2*u2*v3*w3*x1*gen(2)-4*u2*v1*w1*x2*gen(2)+4*u1*v2*w1*x2*gen(2)+2*u3*v2*w1*x2*gen(3)-2*u2*v3*w1*x2*gen(3)+2*u3*v1*w2*x2*gen(3)-2*u1*v3*w2*x2*gen(3)-2*u3*v1*w3*x2*gen(2)+2*u1*v3*w3*x2*gen(2)+2*u2*v1*w1*x3*gen(1)-2*u1*v2*w1*x3*gen(1)-2*u2*v1*w2*x3*gen(3)+2*u1*v2*w2*x3*gen(3)+u3*v1*w3*x3*gen(1)+u3*v2*w3*x3*gen(3)-u1*v3*w3*x3*gen(1)-u2*v3*w3*x3*gen(3)
[3]:
   _[1]=0
[4]:
   _[1]=gen(1)
[5]:
   _[1]=0
[6]:
   _[1]=gen(1)
[7]:
   _[1]=0
[8]:
   _[1]=gen(1)
[9]:
   _[1]=0
[10]:
   _[1]=gen(1)
[11]:
   _[1]=0
[12]:
   _[1]=gen(1)
[13]:
   _[1]=0
#+end_example

Reading of the resolution shape: ranks $1,3,1$ at homological degrees $0,1,2$ (interleaved zero
blocks are Singular's =mres= padding, not extra steps) — i.e.
$0\to R^2\to R^3\to R\to R/I\to0$ with exactly 3 minimal generators (the three degree-5 forms
above) and 2 first syzygies, $\mathrm{pd}(R/I)=2=\mathrm{codim}(I)\Rightarrow$ Cohen-Macaulay by
Auslander-Buchsbaum.

* Step 3: primary decomposition

Script: =code/ring_study_2x2_fivefold_commutator_primarydecomp.sage=

#+begin_example
starting primary decomposition...
number of primary components: 4
component 0: dim=13, Q==Q.radical()? True
   num gens: 3  involves which blocks (u,v,w,x,y present?): [True, True, False, False, False]
component 1: dim=13, Q==Q.radical()? True
   num gens: 3  involves which blocks (u,v,w,x,y present?): [True, True, True, False, False]
component 2: dim=13, Q==Q.radical()? True
   num gens: 3  involves which blocks (u,v,w,x,y present?): [True, True, True, True, False]
component 3: dim=13, Q==Q.radical()? True
   num gens: 3  involves which blocks (u,v,w,x,y present?): [True, True, True, True, True]
#+end_example

Fast (no noticeable wall-time cost at this $k$, unlike the ~57s seen at $k=6$).

* Step 4: Hilbert series, both gradings

Script: =code/hilbert_series_2x2_fivefold_commutator.m2=

#+begin_example
dim, codim:
13
2
5-graded Hilbert series (T0..T4 = u,v,w,x,y degree):
1-3*T_0*T_1*T_2*T_3*T_4+T_0*T_1*T_2*T_3*T_4^2+T_0^2*T_1^2*T_2^2*T_3^2*T_4
(1-T_4)^3*(1-T_3)^3*(1-T_2)^3*(1-T_1)^3*(1-T_0)^3
ordinary Z-graded Hilbert series (independent check):
           2     3     4     5     6    7
1 + 2T + 3T  + 4T  + 5T  + 3T  + 2T  + T
-----------------------------------------
                       13
                (1 - T)
#+end_example

Direct Taylor-coefficient specialization check of the 5-graded series (all $T_i\to t$) against the
ordinary series, computed independently (Python/sympy, not trusted from the formula shape alone):
expanding $\dfrac{1+2t+3t^2+4t^3+5t^4+3t^5+2t^6+t^7}{(1-t)^{13}}$ to order 7 gives
$1+15t+120t^2+680t^3+3060t^4+11625t^5+38716t^6+115935t^7+\cdots$ — matches the note's cited
coefficients $1,15,120,680,3060,11625,38716,\ldots$ exactly.

* Step 5: explicit regular sequence

Script: =code/regular_sequence_2x2_fivefold_commutator.sage=

#+begin_example
found, total nonzero terms: 119
   -u1 - u2 + u3 - v1 + v2 - v3 - w2 + w3 + x1 - x2 + x3 + y2
   u2 - v1 - v3 + w1 - w2 + x1 - y2 - y3
   u1 + u2 + v1 + w1 + w2 - x1 - x2 + x3 + y1
   u2 + u3 - v1 - v3 - w2 + w3 - x1 + y3
   u3 - w1 + x1 + x2 + x3 + y2
   u2 + u3 - v1 - v3 - w1 - w3 - x2 - y1
   u2 - u3 + v2 + w1 + w2 - x1 - x2 + y3
   u2 + v1 + v3 + w3 - x2 - x3 - y3
   u1 + u3 + v1 + v2 - w1 - w2 + w3 + x1 + x2 - x3 - y3
   -u1 - u2 - v2 + w3 + x1 - x2 + y2
   -u1 - u2 + u3 - v1 - v2 + v3 + w1 - w2 - x1 - x2 + x3 - y1 + y2 + y3
   u1 + u2 - u3 - v2 + v3 - w1 - w3 + x1 - x2 - x3 + y2 + y3
   u2 + u3 - v2 - v3 - w1 + w2 - x2 - x3 - y3
#+end_example

13 linear forms ($=\dim R/I$), verified by the script to cut $R/(I,\theta)$ to dimension 0
exactly; automatically a regular sequence since $R/I$ is already known Cohen-Macaulay (Step 2).

* Summary of re-computed invariants

| invariant           | re-computed value | matches original committed note? |
|----------------------+---------------------+-------------------------------------|
| dim(R/I)             | 13                  | yes                                  |
| codim                | 2                   | yes                                  |
| radical?              | yes                 | yes                                  |
| minimal generators   | 3                   | yes                                  |
| pd(R/I)              | 2                   | yes                                  |
| Cohen-Macaulay?      | yes                 | yes                                  |
| primary components   | 4                   | yes                                  |
| e(R/I)               | 21                  | yes (1+2+3+4+5+3+2+1)                |

No discrepancies found against =working-notes/five-fold-commutator-n2.org=.


==> anc/runs/iterated-commutator-n_2-k_6-results.md <==
# Raw computation log: \[A,B,C,D,E,F\] at n=2 (k=6), fresh re-run

Fresh re-execution of every script behind
[six-fold-commutator-n2.org](../working-notes/six-fold-commutator-n2.org) (and its sibling
[iterated-commutator-n~2~-k~6~.org](../working-notes/iterated-commutator-n_2-k_6.org)), captured
verbatim. One block per step/script, run for real (Sage/Macaulay2 invoked live, stdout captured
below, nothing copied from the original note without re-executing). All numbers below match the
originally committed results exactly: dim(R/I)=16, codim 2, radical, 3 minimal generators,
Cohen-Macaulay, 5 primary components.

# Step 1a: numeric crosscheck of the 25-multiplication algorithm

Script: `code/verify_2x2_sixfold_commutator_numeric_crosscheck.sage`{.verbatim}

    ground truth H11,H12,H21: -151 -9 -133
    reduced-formula   H11,H12,H21: -151 -9 -133
    MATCH: True

# Step 1b: ring invariants (dim, codim, radical?) and minimal free resolution

Script: `code/ring_study_2x2_sixfold_commutator.sage`{.verbatim}

    total multiplications (5*5): 25
    dim(R/I): 16  ambient: 18  codim: 2
    I radical? True

    === minimal free resolution ===
         1     0     0
         0     0     0
         0     0     0
         0     0     0
         0     0     0
         0     3     1
         0     0     0
         0     0     0
         0     0     0
         0     0     1

Reading of the `betti()`{.verbatim} table: ranks $1,3,1$ at homological degrees $0,1,2$ (interleaved zero
blocks are Singular\'s `mres`{.verbatim} padding, not extra steps) --- i.e.
$0\to R^2\to R^3\to R\to R/I\to0$ with exactly 3 minimal generators (degree 6, sextic ---
sextilinear in $A,\ldots,F$) and 2 first syzygies, $\mathrm{pd}(R/I)=2=\mathrm{codim}(I)
\Rightarrow$ Cohen-Macaulay by Auslander-Buchsbaum.

# Step 3: primary decomposition

Script: `code/ring_study_2x2_sixfold_commutator_primarydecomp.sage`{.verbatim}

Run as a background task (matching the original session\'s own note that this step is slow enough
to warrant it); timed with the shell\'s own `time`{.verbatim} as well as the script\'s internal timer.

    2026-08-16 12:16:47
    starting primary decomposition (may be slow)...
    elapsed: 59.35321521759033 seconds
    number of primary components: 5
    component 0: dim=16, Q==Q.radical()? True, num_gens=3
    component 1: dim=16, Q==Q.radical()? True, num_gens=3
    component 2: dim=16, Q==Q.radical()? True, num_gens=3
    component 3: dim=16, Q==Q.radical()? True, num_gens=3
    component 4: dim=16, Q==Q.radical()? True, num_gens=3

    === block involvement per component ===
    component 0: blocks involved = ['u', 'v']
    component 1: blocks involved = ['u', 'v', 'w']
    component 2: blocks involved = ['u', 'v', 'w', 'x']
    component 3: blocks involved = ['u', 'v', 'w', 'x', 'y']
    component 4: blocks involved = ['u', 'v', 'w', 'x', 'y', 'z']

    real    1m0.352s
    user    0m59.741s
    sys 0m0.329s

Exactly $5=k-1$ components, each radical, each dimension 16, each with 3 generators. Block
involvement is exactly the predicted mechanism: component $j$ involves exactly the first $j+2$
blocks. Wall time \$ ≈ 59.4\$s (the script\'s own internal timer) / \$ ≈ 60.4\$s (shell `time`{.verbatim},
including Sage process startup) --- consistent with the originally reported \"\$∼\$57s\", the fourth
consecutive slowdown-at-this-step data point ($k=3,4,5$ were all fast/negligible).

# Step 4: Hilbert series, both gradings

Script: `code/hilbert_series_2x2_sixfold_commutator.m2`{.verbatim}

    dim, codim:
    16
    2
    6-graded Hilbert series (T0..T5 = u,v,w,x,y,z degree):
    1-3*T_0*T_1*T_2*T_3*T_4*T_5+T_0*T_1*T_2*T_3*T_4*T_5^2+T_0^2*T_1^2*T_2^2*T_3^2*T_4^2*T_5
    (1-T_5)^3*(1-T_4)^3*(1-T_3)^3*(1-T_2)^3*(1-T_1)^3*(1-T_0)^3
    ordinary Z-graded Hilbert series (independent check):
               2     3     4     5     6     7     8    9
    1 + 2T + 3T  + 4T  + 5T  + 6T  + 4T  + 3T  + 2T  + T
    -----------------------------------------------------
                                 16
                          (1 - T)

Direct Taylor-coefficient specialization check of the 6-graded series (all $T_i\to t$) against the
ordinary series, computed independently (Python/sympy, not trusted from the formula shape alone):

    $ python3 -c "
    from sympy import symbols, series, simplify
    T = symbols('T')
    f1 = (1+2*T+3*T**2+4*T**3+5*T**4+6*T**5+4*T**6+3*T**7+2*T**8+T**9)/(1-T)**16
    s1 = series(f1, T, 0, 7).removeO()
    print('ordinary series terms:', [s1.coeff(T,i) for i in range(7)])

    T0,T1,T2,T3,T4,T5 = symbols('T0 T1 T2 T3 T4 T5')
    num = 1-3*T0*T1*T2*T3*T4*T5+T0*T1*T2*T3*T4*T5**2+T0**2*T1**2*T2**2*T3**2*T4**2*T5
    den = (1-T0)**3*(1-T1)**3*(1-T2)**3*(1-T3)**3*(1-T4)**3*(1-T5)**3
    f2 = (num/den).subs({T0:T, T1:T, T2:T, T3:T, T4:T, T5:T})
    s2 = series(simplify(f2), T, 0, 7).removeO()
    print('specialized series terms:', [s2.coeff(T,i) for i in range(7)])
    "
    ordinary series terms: [1, 18, 171, 1140, 5985, 26334, 100944]
    specialized series terms: [1, 18, 171, 1140, 5985, 26334, 100944]

Both agree exactly through degree 6 --- matches the note\'s cited coefficients
$1,18,171,1140,5985,26334,100944,\ldots$ exactly. Degree/multiplicity read off the ordinary
series\' numerator at $t=1$: $e(R/I)=1+2+3+4+5+6+4+3+2+1=31$.

# Step 5: explicit regular sequence

Script: `code/regular_sequence_2x2_sixfold_commutator.sage`{.verbatim}

    found regular sequence:
       u2 + v1 - v3 + w1 + w2 - x1 - x2 + x3 + y1 - y2 - z1 - z2 + z3
       u1 - u2 + u3 - v2 - v3 + w1 - w2 + w3 - x1 - x2 - x3 - y1 + y2 + y3 - z3
       -u3 + v1 + v2 - v3 + w1 + w2 - x1 + x2 - x3 + y1 + y3 - z1 - z2
       -u1 + u2 - v2 - v3 - w1 + w2 - w3 + x1 + x3 + y3 + z1 - z2
       -u1 + u2 - v2 - v3 + w1 - w2 + w3 - x1 - x2 + x3 - y2 + y3 - z2 + z3
       -u1 - u2 - u3 - v1 + v3 - w2 - w3 - x2 + y1 + y3 - z1 - z2 - z3
       -u1 + u2 - u3 + v3 + w1 - w2 - w3 - x1 + x2 - y1 + y2 + z1 - z2
       -v1 + v2 + w1 + w2 + w3 + x3 + y1 - y2 - z3
       u1 + u3 + v1 + v2 + w3 + x1 - x2 + x3 - y1 - z2 + z3
       -u2 - v2 + w1 + w2 - w3 + x1 - x2 + x3 - y1 + y2 - y3 - z1 - z3
       u2 + u3 + v2 - v3 - w2 - w3 + x1 - x2 + x3 - y2 - y3 - z1
       -u1 - u2 + u3 + v2 - v3 + w2 + w3 + y2 - y3 + z1 + z2 + z3
       u1 - u2 + u3 - v1 + v2 - v3 - w1 + w2 + w3 + x1 + x2 - y1 - y3 - z1 - z3
       u3 - v2 + w2 - x1 + x2 + x3 - y1 + z1 - z3
       -u1 - u3 + v1 - w3 - x3 + y1 - y2 + y3 + z2 + z3
       u1 + u2 - u3 - v1 + v2 + w1 - w2 + w3 - x1 - x3 + y1 - y2 - z3

16 linear forms ($=\dim R/I$), verified by the script to cut $R/(I,\theta)$ to dimension 0 exactly;
automatically a regular sequence since $R/I$ is already known Cohen-Macaulay (Step 2).

# Summary of re-computed invariants

  invariant                   re-computed value                                                  matches original committed note?
  --------------------------- ------------------------------------------------------------------ ----------------------------------
  dim(R/I)                    16                                                                 yes
  ambient (reduced)           18                                                                 yes
  codim                       2                                                                  yes
  radical?                    yes                                                                yes
  minimal generators          3                                                                  yes
  pd(R/I)                     2                                                                  yes
  Cohen-Macaulay?             yes                                                                yes
  primary components          5                                                                  yes
  e(R/I)                      31                                                                 yes (1+2+3+4+5+6+4+3+2+1)
  primary decomp. wall time   \$≈\$59.4s (script timer) / \$≈\$60.4s (shell `time`{.verbatim})   yes (\$∼\$57s originally)

No discrepancies found against `working-notes/six-fold-commutator-n2.org`{.verbatim}.


==> anc/runs/iterated-commutator-n_2-k_6-results.org <==
#+title: Raw computation log: [A,B,C,D,E,F] at n=2 (k=6), fresh re-run
#+date: 2026-08-16
#+author: Claude-Code-subagent-k6

Fresh re-execution of every script behind
[[../working-notes/six-fold-commutator-n2.org][six-fold-commutator-n2.org]] (and its sibling
[[../working-notes/iterated-commutator-n_2-k_6.org][iterated-commutator-n_2-k_6.org]]), captured
verbatim. One block per step/script, run for real (Sage/Macaulay2 invoked live, stdout captured
below, nothing copied from the original note without re-executing). All numbers below match the
originally committed results exactly: dim(R/I)=16, codim 2, radical, 3 minimal generators,
Cohen-Macaulay, 5 primary components.

* Step 1a: numeric crosscheck of the 25-multiplication algorithm

Script: =code/verify_2x2_sixfold_commutator_numeric_crosscheck.sage=

#+begin_example
ground truth H11,H12,H21: -151 -9 -133
reduced-formula   H11,H12,H21: -151 -9 -133
MATCH: True
#+end_example

* Step 1b: ring invariants (dim, codim, radical?) and minimal free resolution

Script: =code/ring_study_2x2_sixfold_commutator.sage=

#+begin_example
total multiplications (5*5): 25
dim(R/I): 16  ambient: 18  codim: 2
I radical? True

=== minimal free resolution ===
     1     0     0
     0     0     0
     0     0     0
     0     0     0
     0     0     0
     0     3     1
     0     0     0
     0     0     0
     0     0     0
     0     0     1
#+end_example

Reading of the =betti()= table: ranks $1,3,1$ at homological degrees $0,1,2$ (interleaved zero
blocks are Singular's =mres= padding, not extra steps) — i.e.
$0\to R^2\to R^3\to R\to R/I\to0$ with exactly 3 minimal generators (degree 6, sextic —
sextilinear in $A,\ldots,F$) and 2 first syzygies, $\mathrm{pd}(R/I)=2=\mathrm{codim}(I)
\Rightarrow$ Cohen-Macaulay by Auslander-Buchsbaum.

* Step 3: primary decomposition

Script: =code/ring_study_2x2_sixfold_commutator_primarydecomp.sage=

Run as a background task (matching the original session's own note that this step is slow enough
to warrant it); timed with the shell's own =time= as well as the script's internal timer.

#+begin_example
2026-08-16 12:16:47
starting primary decomposition (may be slow)...
elapsed: 59.35321521759033 seconds
number of primary components: 5
component 0: dim=16, Q==Q.radical()? True, num_gens=3
component 1: dim=16, Q==Q.radical()? True, num_gens=3
component 2: dim=16, Q==Q.radical()? True, num_gens=3
component 3: dim=16, Q==Q.radical()? True, num_gens=3
component 4: dim=16, Q==Q.radical()? True, num_gens=3

=== block involvement per component ===
component 0: blocks involved = ['u', 'v']
component 1: blocks involved = ['u', 'v', 'w']
component 2: blocks involved = ['u', 'v', 'w', 'x']
component 3: blocks involved = ['u', 'v', 'w', 'x', 'y']
component 4: blocks involved = ['u', 'v', 'w', 'x', 'y', 'z']

real	1m0.352s
user	0m59.741s
sys	0m0.329s
#+end_example

Exactly $5=k-1$ components, each radical, each dimension 16, each with 3 generators. Block
involvement is exactly the predicted mechanism: component $j$ involves exactly the first $j+2$
blocks. Wall time $\approx59.4$s (the script's own internal timer) / $\approx60.4$s (shell =time=,
including Sage process startup) — consistent with the originally reported "$\sim$57s", the fourth
consecutive slowdown-at-this-step data point ($k=3,4,5$ were all fast/negligible).

* Step 4: Hilbert series, both gradings

Script: =code/hilbert_series_2x2_sixfold_commutator.m2=

#+begin_example
dim, codim:
16
2
6-graded Hilbert series (T0..T5 = u,v,w,x,y,z degree):
1-3*T_0*T_1*T_2*T_3*T_4*T_5+T_0*T_1*T_2*T_3*T_4*T_5^2+T_0^2*T_1^2*T_2^2*T_3^2*T_4^2*T_5
(1-T_5)^3*(1-T_4)^3*(1-T_3)^3*(1-T_2)^3*(1-T_1)^3*(1-T_0)^3
ordinary Z-graded Hilbert series (independent check):
           2     3     4     5     6     7     8    9
1 + 2T + 3T  + 4T  + 5T  + 6T  + 4T  + 3T  + 2T  + T
-----------------------------------------------------
                             16
                      (1 - T)
#+end_example

Direct Taylor-coefficient specialization check of the 6-graded series (all $T_i\to t$) against the
ordinary series, computed independently (Python/sympy, not trusted from the formula shape alone):

#+begin_example
$ python3 -c "
from sympy import symbols, series, simplify
T = symbols('T')
f1 = (1+2*T+3*T**2+4*T**3+5*T**4+6*T**5+4*T**6+3*T**7+2*T**8+T**9)/(1-T)**16
s1 = series(f1, T, 0, 7).removeO()
print('ordinary series terms:', [s1.coeff(T,i) for i in range(7)])

T0,T1,T2,T3,T4,T5 = symbols('T0 T1 T2 T3 T4 T5')
num = 1-3*T0*T1*T2*T3*T4*T5+T0*T1*T2*T3*T4*T5**2+T0**2*T1**2*T2**2*T3**2*T4**2*T5
den = (1-T0)**3*(1-T1)**3*(1-T2)**3*(1-T3)**3*(1-T4)**3*(1-T5)**3
f2 = (num/den).subs({T0:T, T1:T, T2:T, T3:T, T4:T, T5:T})
s2 = series(simplify(f2), T, 0, 7).removeO()
print('specialized series terms:', [s2.coeff(T,i) for i in range(7)])
"
ordinary series terms: [1, 18, 171, 1140, 5985, 26334, 100944]
specialized series terms: [1, 18, 171, 1140, 5985, 26334, 100944]
#+end_example

Both agree exactly through degree 6 — matches the note's cited coefficients
$1,18,171,1140,5985,26334,100944,\ldots$ exactly. Degree/multiplicity read off the ordinary
series' numerator at $t=1$: $e(R/I)=1+2+3+4+5+6+4+3+2+1=31$.

* Step 5: explicit regular sequence

Script: =code/regular_sequence_2x2_sixfold_commutator.sage=

#+begin_example
found regular sequence:
   u2 + v1 - v3 + w1 + w2 - x1 - x2 + x3 + y1 - y2 - z1 - z2 + z3
   u1 - u2 + u3 - v2 - v3 + w1 - w2 + w3 - x1 - x2 - x3 - y1 + y2 + y3 - z3
   -u3 + v1 + v2 - v3 + w1 + w2 - x1 + x2 - x3 + y1 + y3 - z1 - z2
   -u1 + u2 - v2 - v3 - w1 + w2 - w3 + x1 + x3 + y3 + z1 - z2
   -u1 + u2 - v2 - v3 + w1 - w2 + w3 - x1 - x2 + x3 - y2 + y3 - z2 + z3
   -u1 - u2 - u3 - v1 + v3 - w2 - w3 - x2 + y1 + y3 - z1 - z2 - z3
   -u1 + u2 - u3 + v3 + w1 - w2 - w3 - x1 + x2 - y1 + y2 + z1 - z2
   -v1 + v2 + w1 + w2 + w3 + x3 + y1 - y2 - z3
   u1 + u3 + v1 + v2 + w3 + x1 - x2 + x3 - y1 - z2 + z3
   -u2 - v2 + w1 + w2 - w3 + x1 - x2 + x3 - y1 + y2 - y3 - z1 - z3
   u2 + u3 + v2 - v3 - w2 - w3 + x1 - x2 + x3 - y2 - y3 - z1
   -u1 - u2 + u3 + v2 - v3 + w2 + w3 + y2 - y3 + z1 + z2 + z3
   u1 - u2 + u3 - v1 + v2 - v3 - w1 + w2 + w3 + x1 + x2 - y1 - y3 - z1 - z3
   u3 - v2 + w2 - x1 + x2 + x3 - y1 + z1 - z3
   -u1 - u3 + v1 - w3 - x3 + y1 - y2 + y3 + z2 + z3
   u1 + u2 - u3 - v1 + v2 + w1 - w2 + w3 - x1 - x3 + y1 - y2 - z3
#+end_example

16 linear forms ($=\dim R/I$), verified by the script to cut $R/(I,\theta)$ to dimension 0 exactly;
automatically a regular sequence since $R/I$ is already known Cohen-Macaulay (Step 2).

* Summary of re-computed invariants

| invariant           | re-computed value | matches original committed note? |
|----------------------+---------------------+-------------------------------------|
| dim(R/I)             | 16                  | yes                                  |
| ambient (reduced)    | 18                  | yes                                  |
| codim                | 2                   | yes                                  |
| radical?             | yes                 | yes                                  |
| minimal generators   | 3                   | yes                                  |
| pd(R/I)              | 2                   | yes                                  |
| Cohen-Macaulay?      | yes                 | yes                                  |
| primary components   | 5                   | yes                                  |
| e(R/I)               | 31                  | yes (1+2+3+4+5+6+4+3+2+1)             |
| primary decomp. wall time | $\approx$59.4s (script timer) / $\approx$60.4s (shell =time=) | yes ($\sim$57s originally) |

No discrepancies found against =working-notes/six-fold-commutator-n2.org=.


==> anc/runs/jacobian-rank-radicality-results.md <==
# Jacobian rank 2 on every component --- raw verification output

Raw, verbatim output backing Step 5 of
[working-notes/proof-plan-conjectures.org](../working-notes/proof-plan-conjectures.org) --- the
$R_0$ half of the Serre-criterion ($R_0+S_1$) proof that $I_k$ is radical. Same role as the
other files here: `code/`{.verbatim} holds the script, this holds what it actually printed,
`working-notes/`{.verbatim} holds the interpretation.

Script:
[`code/verify_jacobian_rank_all_components.sage`{.verbatim}](../code/verify_jacobian_rank_all_components.sage).

What each numbered block means (see Step 5.6 of the proof-plan note for the full description):

- `[0]`{.verbatim} --- $I_k$ rebuilt both ways (chained `cross5`{.verbatim} vs. the $\tau$-recursion) and compared, so
  the Jacobian below is the Jacobian of the actual commutator generators.
- `[1]`{.verbatim} --- Lemma 5.3, $J_k=[\,-[v_k]_\times T J_{k-1}\mid[\tau(w_{k-1})]_\times\,]$, checked as an
  identity of **polynomial** matrices over $R_k$, not just at the witness points.
- `[2]`{.verbatim} --- Singular\'s primary decomposition of $I_k$, handed the `cross5`{.verbatim} generating set (Step 4.2
  of the proof-plan note records why the choice of generators matters enormously for wall time).
- `[3]`{.verbatim} --- the Proposition 5.5 witness for each component $C_j$: the point, the recipe branch that
  produced it, confirmation that $w_k$ vanishes there, the Jacobian rank computed two independent
  ways (numeric recursion vs. substitution into the symbolic derivative) and compared, and a check
  against `[2]`{.verbatim} that the point lies on **exactly one** component with the expected block involvement.
- `[4]`{.verbatim} --- the Remark 5.4 demonstration that the choice of $v_k$ in the inherited case is not
  cosmetic: at the first inherited case the \"just append zero columns\" reading gives rank 0, a
  nonzero but badly-chosen $v_k$ gives rank 1, and only $v_k\notin W_q$ gives the required 2.

Wall time for the full $k=2,\ldots,6$ run below, measured with `/usr/bin/time`{.verbatim} on jts-pc:
**62.2 seconds**, the bulk of it Singular\'s $k=6$ primary decomposition in `[2]`{.verbatim}. The run was
executed twice, and the two outputs are byte-identical through the end of the $k=6$ block.

# Full run, $k=2,\ldots,6$

`sage verify_jacobian_rank_all_components.sage 2 3 4 5 6`{.verbatim}

    ==============================================================================
    k = 2   (ambient A^{6}, expected codim 2, expected 1 components)
    ==============================================================================
    [0] I_k (cross5 chaining) == ideal(w_k) (tau-recursion)? True
    [1] base case k=2: J_2 = [ -[v_2]_x | [v_1]_x ] by direct differentiation
    [2] primary decomposition of I_k: 1 components (expect 1)
          comp 0: dim=4 blocks=[0, 1]
    [3] witness points and Jacobian ranks:
        component C_2  (blocks 0..1)
          point      = (1, 0, 0, 0, 0, 0)
          recipe     = (e_1, 0): base case, J_2 = [0 | [e_1]_x]
          w_k(point) = (0, 0, 0)   (in V(I_k)? True)
          numeric J_k == symbolic J_k at the point? True
          rank J_k(point) = 2   (want exactly 2 = codim)  OK
          lies on components [0]   (want exactly one, with blocks [0, 1])  OK
        ALL CHECKS PASSED for k = 2? True

    ==============================================================================
    k = 3   (ambient A^{9}, expected codim 2, expected 2 components)
    ==============================================================================
    [0] I_k (cross5 chaining) == ideal(w_k) (tau-recursion)? True
    [1] J_k == [ -[v_k]_x . T . J_{k-1} | [tau(w_{k-1})]_x ] as polynomial matrices? True
        (so the level-(k-1) columns are NOT inherited unchanged: they are hit by
         -[v_k]_x . T, which drops rank whenever v_k lies in T . im J_{k-1}.)
    [2] primary decomposition of I_k: 2 components (expect 2)
          comp 0: dim=7 blocks=[0, 1]
          comp 1: dim=7 blocks=[0, 1, 2]
    [3] witness points and Jacobian ranks:
        component C_2  (blocks 0..1)
          point      = (1, 0, 0, 0, 0, 0, 0, 1, 0)
          recipe     = (q, e_2) with q the level-2 witness; dim W_q = 2, e_2 not in W_q
          w_k(point) = (0, 0, 0)   (in V(I_k)? True)
          numeric J_k == symbolic J_k at the point? True
          rank J_k(point) = 2   (want exactly 2 = codim)  OK
          lies on components [0]   (want exactly one, with blocks [0, 1])  OK
        component C_3  (blocks 0..2)
          point      = (1, 0, 0, 0, 1, 0, 0, 0, 0)
          recipe     = (p, 0) with p the Lemma 4.2 point, w_{k-1}(p) != 0
          w_k(point) = (0, 0, 0)   (in V(I_k)? True)
          numeric J_k == symbolic J_k at the point? True
          rank J_k(point) = 2   (want exactly 2 = codim)  OK
          lies on components [1]   (want exactly one, with blocks [0, 1, 2])  OK
        ALL CHECKS PASSED for k = 3? True

    ==============================================================================
    k = 4   (ambient A^{12}, expected codim 2, expected 3 components)
    ==============================================================================
    [0] I_k (cross5 chaining) == ideal(w_k) (tau-recursion)? True
    [1] J_k == [ -[v_k]_x . T . J_{k-1} | [tau(w_{k-1})]_x ] as polynomial matrices? True
        (so the level-(k-1) columns are NOT inherited unchanged: they are hit by
         -[v_k]_x . T, which drops rank whenever v_k lies in T . im J_{k-1}.)
    [2] primary decomposition of I_k: 3 components (expect 3)
          comp 0: dim=10 blocks=[0, 1]
          comp 1: dim=10 blocks=[0, 1, 2]
          comp 2: dim=10 blocks=[0, 1, 2, 3]
    [3] witness points and Jacobian ranks:
        component C_2  (blocks 0..1)
          point      = (1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0)
          recipe     = (q, e_1) with q the level-3 witness; dim W_q = 2, e_1 not in W_q
          w_k(point) = (0, 0, 0)   (in V(I_k)? True)
          numeric J_k == symbolic J_k at the point? True
          rank J_k(point) = 2   (want exactly 2 = codim)  OK
          lies on components [0]   (want exactly one, with blocks [0, 1])  OK
        component C_3  (blocks 0..2)
          point      = (1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1)
          recipe     = (q, e_3) with q the level-3 witness; dim W_q = 2, e_3 not in W_q
          w_k(point) = (0, 0, 0)   (in V(I_k)? True)
          numeric J_k == symbolic J_k at the point? True
          rank J_k(point) = 2   (want exactly 2 = codim)  OK
          lies on components [1]   (want exactly one, with blocks [0, 1, 2])  OK
        component C_4  (blocks 0..3)
          point      = (1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0)
          recipe     = (p, 0) with p the Lemma 4.2 point, w_{k-1}(p) != 0
          w_k(point) = (0, 0, 0)   (in V(I_k)? True)
          numeric J_k == symbolic J_k at the point? True
          rank J_k(point) = 2   (want exactly 2 = codim)  OK
          lies on components [2]   (want exactly one, with blocks [0, 1, 2, 3])  OK
        ALL CHECKS PASSED for k = 4? True

    ==============================================================================
    k = 5   (ambient A^{15}, expected codim 2, expected 4 components)
    ==============================================================================
    [0] I_k (cross5 chaining) == ideal(w_k) (tau-recursion)? True
    [1] J_k == [ -[v_k]_x . T . J_{k-1} | [tau(w_{k-1})]_x ] as polynomial matrices? True
        (so the level-(k-1) columns are NOT inherited unchanged: they are hit by
         -[v_k]_x . T, which drops rank whenever v_k lies in T . im J_{k-1}.)
    [2] primary decomposition of I_k: 4 components (expect 4)
          comp 0: dim=13 blocks=[0, 1]
          comp 1: dim=13 blocks=[0, 1, 2]
          comp 2: dim=13 blocks=[0, 1, 2, 3]
          comp 3: dim=13 blocks=[0, 1, 2, 3, 4]
    [3] witness points and Jacobian ranks:
        component C_2  (blocks 0..1)
          point      = (1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0)
          recipe     = (q, e_2) with q the level-4 witness; dim W_q = 2, e_2 not in W_q
          w_k(point) = (0, 0, 0)   (in V(I_k)? True)
          numeric J_k == symbolic J_k at the point? True
          rank J_k(point) = 2   (want exactly 2 = codim)  OK
          lies on components [0]   (want exactly one, with blocks [0, 1])  OK
        component C_3  (blocks 0..2)
          point      = (1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1)
          recipe     = (q, e_3) with q the level-4 witness; dim W_q = 2, e_3 not in W_q
          w_k(point) = (0, 0, 0)   (in V(I_k)? True)
          numeric J_k == symbolic J_k at the point? True
          rank J_k(point) = 2   (want exactly 2 = codim)  OK
          lies on components [1]   (want exactly one, with blocks [0, 1, 2])  OK
        component C_4  (blocks 0..3)
          point      = (1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0)
          recipe     = (q, e_2) with q the level-4 witness; dim W_q = 2, e_2 not in W_q
          w_k(point) = (0, 0, 0)   (in V(I_k)? True)
          numeric J_k == symbolic J_k at the point? True
          rank J_k(point) = 2   (want exactly 2 = codim)  OK
          lies on components [2]   (want exactly one, with blocks [0, 1, 2, 3])  OK
        component C_5  (blocks 0..4)
          point      = (1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0)
          recipe     = (p, 0) with p the Lemma 4.2 point, w_{k-1}(p) != 0
          w_k(point) = (0, 0, 0)   (in V(I_k)? True)
          numeric J_k == symbolic J_k at the point? True
          rank J_k(point) = 2   (want exactly 2 = codim)  OK
          lies on components [3]   (want exactly one, with blocks [0, 1, 2, 3, 4])  OK
        ALL CHECKS PASSED for k = 5? True

    ==============================================================================
    k = 6   (ambient A^{18}, expected codim 2, expected 5 components)
    ==============================================================================
    [0] I_k (cross5 chaining) == ideal(w_k) (tau-recursion)? True
    [1] J_k == [ -[v_k]_x . T . J_{k-1} | [tau(w_{k-1})]_x ] as polynomial matrices? True
        (so the level-(k-1) columns are NOT inherited unchanged: they are hit by
         -[v_k]_x . T, which drops rank whenever v_k lies in T . im J_{k-1}.)
    [2] primary decomposition of I_k: 5 components (expect 5)
          comp 0: dim=16 blocks=[0, 1]
          comp 1: dim=16 blocks=[0, 1, 2]
          comp 2: dim=16 blocks=[0, 1, 2, 3]
          comp 3: dim=16 blocks=[0, 1, 2, 3, 4]
          comp 4: dim=16 blocks=[0, 1, 2, 3, 4, 5]
    [3] witness points and Jacobian ranks:
        component C_2  (blocks 0..1)
          point      = (1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0)
          recipe     = (q, e_1) with q the level-5 witness; dim W_q = 2, e_1 not in W_q
          w_k(point) = (0, 0, 0)   (in V(I_k)? True)
          numeric J_k == symbolic J_k at the point? True
          rank J_k(point) = 2   (want exactly 2 = codim)  OK
          lies on components [0]   (want exactly one, with blocks [0, 1])  OK
        component C_3  (blocks 0..2)
          point      = (1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1)
          recipe     = (q, e_3) with q the level-5 witness; dim W_q = 2, e_3 not in W_q
          w_k(point) = (0, 0, 0)   (in V(I_k)? True)
          numeric J_k == symbolic J_k at the point? True
          rank J_k(point) = 2   (want exactly 2 = codim)  OK
          lies on components [1]   (want exactly one, with blocks [0, 1, 2])  OK
        component C_4  (blocks 0..3)
          point      = (1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0)
          recipe     = (q, e_1) with q the level-5 witness; dim W_q = 2, e_1 not in W_q
          w_k(point) = (0, 0, 0)   (in V(I_k)? True)
          numeric J_k == symbolic J_k at the point? True
          rank J_k(point) = 2   (want exactly 2 = codim)  OK
          lies on components [2]   (want exactly one, with blocks [0, 1, 2, 3])  OK
        component C_5  (blocks 0..4)
          point      = (1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1)
          recipe     = (q, e_3) with q the level-5 witness; dim W_q = 2, e_3 not in W_q
          w_k(point) = (0, 0, 0)   (in V(I_k)? True)
          numeric J_k == symbolic J_k at the point? True
          rank J_k(point) = 2   (want exactly 2 = codim)  OK
          lies on components [3]   (want exactly one, with blocks [0, 1, 2, 3, 4])  OK
        component C_6  (blocks 0..5)
          point      = (1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0)
          recipe     = (p, 0) with p the Lemma 4.2 point, w_{k-1}(p) != 0
          w_k(point) = (0, 0, 0)   (in V(I_k)? True)
          numeric J_k == symbolic J_k at the point? True
          rank J_k(point) = 2   (want exactly 2 = codim)  OK
          lies on components [4]   (want exactly one, with blocks [0, 1, 2, 3, 4, 5])  OK
        ALL CHECKS PASSED for k = 6? True

    ==============================================================================
    [4] why the choice of v_k matters (k = 3, inherited component C_2)
    ==============================================================================
        level-2 witness q = (1, 0, 0, 0, 0, 0), rank J_2(q) = 2
        W_q = T . im J_2(q) has dimension 2, basis [(1, 0, 0), (0, 0, 1)]
          v_3 = 0            (the 'append zero columns' guess):  w_3 = (0, 0, 0), rank J_3 = 0
          v_3 = e_1  in W_q  (nonzero, but a bad direction):  w_3 = (0, 0, 0), rank J_3 = 1
          v_3 = e_3  in W_q  (nonzero, but a bad direction):  w_3 = (0, 0, 0), rank J_3 = 1
          v_3 = e_2  not in W_q  (what the recipe picks):  w_3 = (0, 0, 0), rank J_3 = 2


==> anc/runs/jacobian-rank-radicality-results.org <==
#+title: Jacobian rank 2 on every component — raw verification output
#+author: Claude (Opus subagent), for Jan Snellman
#+date: 2026-08-16

Raw, verbatim output backing Step 5 of
[[../working-notes/proof-plan-conjectures.org][working-notes/proof-plan-conjectures.org]] — the
\(R_0\) half of the Serre-criterion (\(R_0+S_1\)) proof that \(I_k\) is radical. Same role as the
other files here: =code/= holds the script, this holds what it actually printed,
=working-notes/= holds the interpretation.

Script:
[[../code/verify_jacobian_rank_all_components.sage][=code/verify_jacobian_rank_all_components.sage=]].

What each numbered block means (see Step 5.6 of the proof-plan note for the full description):

- =[0]= — \(I_k\) rebuilt both ways (chained =cross5= vs. the \(\tau\)-recursion) and compared, so
  the Jacobian below is the Jacobian of the actual commutator generators.
- =[1]= — Lemma 5.3, \(J_k=[\,-[v_k]_\times T J_{k-1}\mid[\tau(w_{k-1})]_\times\,]\), checked as an
  identity of *polynomial* matrices over \(R_k\), not just at the witness points.
- =[2]= — Singular's primary decomposition of \(I_k\), handed the =cross5= generating set (Step 4.2
  of the proof-plan note records why the choice of generators matters enormously for wall time).
- =[3]= — the Proposition 5.5 witness for each component \(C_j\): the point, the recipe branch that
  produced it, confirmation that \(w_k\) vanishes there, the Jacobian rank computed two independent
  ways (numeric recursion vs. substitution into the symbolic derivative) and compared, and a check
  against =[2]= that the point lies on *exactly one* component with the expected block involvement.
- =[4]= — the Remark 5.4 demonstration that the choice of \(v_k\) in the inherited case is not
  cosmetic: at the first inherited case the "just append zero columns" reading gives rank 0, a
  nonzero but badly-chosen \(v_k\) gives rank 1, and only \(v_k\notin W_q\) gives the required 2.

Wall time for the full \(k=2,\ldots,6\) run below, measured with =/usr/bin/time= on jts-pc:
*62.2 seconds*, the bulk of it Singular's \(k=6\) primary decomposition in =[2]=. The run was
executed twice, and the two outputs are byte-identical through the end of the \(k=6\) block.

* Full run, \(k=2,\ldots,6\)

=sage verify_jacobian_rank_all_components.sage 2 3 4 5 6=

#+begin_example
==============================================================================
k = 2   (ambient A^{6}, expected codim 2, expected 1 components)
==============================================================================
[0] I_k (cross5 chaining) == ideal(w_k) (tau-recursion)? True
[1] base case k=2: J_2 = [ -[v_2]_x | [v_1]_x ] by direct differentiation
[2] primary decomposition of I_k: 1 components (expect 1)
      comp 0: dim=4 blocks=[0, 1]
[3] witness points and Jacobian ranks:
    component C_2  (blocks 0..1)
      point      = (1, 0, 0, 0, 0, 0)
      recipe     = (e_1, 0): base case, J_2 = [0 | [e_1]_x]
      w_k(point) = (0, 0, 0)   (in V(I_k)? True)
      numeric J_k == symbolic J_k at the point? True
      rank J_k(point) = 2   (want exactly 2 = codim)  OK
      lies on components [0]   (want exactly one, with blocks [0, 1])  OK
    ALL CHECKS PASSED for k = 2? True

==============================================================================
k = 3   (ambient A^{9}, expected codim 2, expected 2 components)
==============================================================================
[0] I_k (cross5 chaining) == ideal(w_k) (tau-recursion)? True
[1] J_k == [ -[v_k]_x . T . J_{k-1} | [tau(w_{k-1})]_x ] as polynomial matrices? True
    (so the level-(k-1) columns are NOT inherited unchanged: they are hit by
     -[v_k]_x . T, which drops rank whenever v_k lies in T . im J_{k-1}.)
[2] primary decomposition of I_k: 2 components (expect 2)
      comp 0: dim=7 blocks=[0, 1]
      comp 1: dim=7 blocks=[0, 1, 2]
[3] witness points and Jacobian ranks:
    component C_2  (blocks 0..1)
      point      = (1, 0, 0, 0, 0, 0, 0, 1, 0)
      recipe     = (q, e_2) with q the level-2 witness; dim W_q = 2, e_2 not in W_q
      w_k(point) = (0, 0, 0)   (in V(I_k)? True)
      numeric J_k == symbolic J_k at the point? True
      rank J_k(point) = 2   (want exactly 2 = codim)  OK
      lies on components [0]   (want exactly one, with blocks [0, 1])  OK
    component C_3  (blocks 0..2)
      point      = (1, 0, 0, 0, 1, 0, 0, 0, 0)
      recipe     = (p, 0) with p the Lemma 4.2 point, w_{k-1}(p) != 0
      w_k(point) = (0, 0, 0)   (in V(I_k)? True)
      numeric J_k == symbolic J_k at the point? True
      rank J_k(point) = 2   (want exactly 2 = codim)  OK
      lies on components [1]   (want exactly one, with blocks [0, 1, 2])  OK
    ALL CHECKS PASSED for k = 3? True

==============================================================================
k = 4   (ambient A^{12}, expected codim 2, expected 3 components)
==============================================================================
[0] I_k (cross5 chaining) == ideal(w_k) (tau-recursion)? True
[1] J_k == [ -[v_k]_x . T . J_{k-1} | [tau(w_{k-1})]_x ] as polynomial matrices? True
    (so the level-(k-1) columns are NOT inherited unchanged: they are hit by
     -[v_k]_x . T, which drops rank whenever v_k lies in T . im J_{k-1}.)
[2] primary decomposition of I_k: 3 components (expect 3)
      comp 0: dim=10 blocks=[0, 1]
      comp 1: dim=10 blocks=[0, 1, 2]
      comp 2: dim=10 blocks=[0, 1, 2, 3]
[3] witness points and Jacobian ranks:
    component C_2  (blocks 0..1)
      point      = (1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0)
      recipe     = (q, e_1) with q the level-3 witness; dim W_q = 2, e_1 not in W_q
      w_k(point) = (0, 0, 0)   (in V(I_k)? True)
      numeric J_k == symbolic J_k at the point? True
      rank J_k(point) = 2   (want exactly 2 = codim)  OK
      lies on components [0]   (want exactly one, with blocks [0, 1])  OK
    component C_3  (blocks 0..2)
      point      = (1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1)
      recipe     = (q, e_3) with q the level-3 witness; dim W_q = 2, e_3 not in W_q
      w_k(point) = (0, 0, 0)   (in V(I_k)? True)
      numeric J_k == symbolic J_k at the point? True
      rank J_k(point) = 2   (want exactly 2 = codim)  OK
      lies on components [1]   (want exactly one, with blocks [0, 1, 2])  OK
    component C_4  (blocks 0..3)
      point      = (1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0)
      recipe     = (p, 0) with p the Lemma 4.2 point, w_{k-1}(p) != 0
      w_k(point) = (0, 0, 0)   (in V(I_k)? True)
      numeric J_k == symbolic J_k at the point? True
      rank J_k(point) = 2   (want exactly 2 = codim)  OK
      lies on components [2]   (want exactly one, with blocks [0, 1, 2, 3])  OK
    ALL CHECKS PASSED for k = 4? True

==============================================================================
k = 5   (ambient A^{15}, expected codim 2, expected 4 components)
==============================================================================
[0] I_k (cross5 chaining) == ideal(w_k) (tau-recursion)? True
[1] J_k == [ -[v_k]_x . T . J_{k-1} | [tau(w_{k-1})]_x ] as polynomial matrices? True
    (so the level-(k-1) columns are NOT inherited unchanged: they are hit by
     -[v_k]_x . T, which drops rank whenever v_k lies in T . im J_{k-1}.)
[2] primary decomposition of I_k: 4 components (expect 4)
      comp 0: dim=13 blocks=[0, 1]
      comp 1: dim=13 blocks=[0, 1, 2]
      comp 2: dim=13 blocks=[0, 1, 2, 3]
      comp 3: dim=13 blocks=[0, 1, 2, 3, 4]
[3] witness points and Jacobian ranks:
    component C_2  (blocks 0..1)
      point      = (1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0)
      recipe     = (q, e_2) with q the level-4 witness; dim W_q = 2, e_2 not in W_q
      w_k(point) = (0, 0, 0)   (in V(I_k)? True)
      numeric J_k == symbolic J_k at the point? True
      rank J_k(point) = 2   (want exactly 2 = codim)  OK
      lies on components [0]   (want exactly one, with blocks [0, 1])  OK
    component C_3  (blocks 0..2)
      point      = (1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1)
      recipe     = (q, e_3) with q the level-4 witness; dim W_q = 2, e_3 not in W_q
      w_k(point) = (0, 0, 0)   (in V(I_k)? True)
      numeric J_k == symbolic J_k at the point? True
      rank J_k(point) = 2   (want exactly 2 = codim)  OK
      lies on components [1]   (want exactly one, with blocks [0, 1, 2])  OK
    component C_4  (blocks 0..3)
      point      = (1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0)
      recipe     = (q, e_2) with q the level-4 witness; dim W_q = 2, e_2 not in W_q
      w_k(point) = (0, 0, 0)   (in V(I_k)? True)
      numeric J_k == symbolic J_k at the point? True
      rank J_k(point) = 2   (want exactly 2 = codim)  OK
      lies on components [2]   (want exactly one, with blocks [0, 1, 2, 3])  OK
    component C_5  (blocks 0..4)
      point      = (1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0)
      recipe     = (p, 0) with p the Lemma 4.2 point, w_{k-1}(p) != 0
      w_k(point) = (0, 0, 0)   (in V(I_k)? True)
      numeric J_k == symbolic J_k at the point? True
      rank J_k(point) = 2   (want exactly 2 = codim)  OK
      lies on components [3]   (want exactly one, with blocks [0, 1, 2, 3, 4])  OK
    ALL CHECKS PASSED for k = 5? True

==============================================================================
k = 6   (ambient A^{18}, expected codim 2, expected 5 components)
==============================================================================
[0] I_k (cross5 chaining) == ideal(w_k) (tau-recursion)? True
[1] J_k == [ -[v_k]_x . T . J_{k-1} | [tau(w_{k-1})]_x ] as polynomial matrices? True
    (so the level-(k-1) columns are NOT inherited unchanged: they are hit by
     -[v_k]_x . T, which drops rank whenever v_k lies in T . im J_{k-1}.)
[2] primary decomposition of I_k: 5 components (expect 5)
      comp 0: dim=16 blocks=[0, 1]
      comp 1: dim=16 blocks=[0, 1, 2]
      comp 2: dim=16 blocks=[0, 1, 2, 3]
      comp 3: dim=16 blocks=[0, 1, 2, 3, 4]
      comp 4: dim=16 blocks=[0, 1, 2, 3, 4, 5]
[3] witness points and Jacobian ranks:
    component C_2  (blocks 0..1)
      point      = (1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0)
      recipe     = (q, e_1) with q the level-5 witness; dim W_q = 2, e_1 not in W_q
      w_k(point) = (0, 0, 0)   (in V(I_k)? True)
      numeric J_k == symbolic J_k at the point? True
      rank J_k(point) = 2   (want exactly 2 = codim)  OK
      lies on components [0]   (want exactly one, with blocks [0, 1])  OK
    component C_3  (blocks 0..2)
      point      = (1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1)
      recipe     = (q, e_3) with q the level-5 witness; dim W_q = 2, e_3 not in W_q
      w_k(point) = (0, 0, 0)   (in V(I_k)? True)
      numeric J_k == symbolic J_k at the point? True
      rank J_k(point) = 2   (want exactly 2 = codim)  OK
      lies on components [1]   (want exactly one, with blocks [0, 1, 2])  OK
    component C_4  (blocks 0..3)
      point      = (1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0)
      recipe     = (q, e_1) with q the level-5 witness; dim W_q = 2, e_1 not in W_q
      w_k(point) = (0, 0, 0)   (in V(I_k)? True)
      numeric J_k == symbolic J_k at the point? True
      rank J_k(point) = 2   (want exactly 2 = codim)  OK
      lies on components [2]   (want exactly one, with blocks [0, 1, 2, 3])  OK
    component C_5  (blocks 0..4)
      point      = (1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1)
      recipe     = (q, e_3) with q the level-5 witness; dim W_q = 2, e_3 not in W_q
      w_k(point) = (0, 0, 0)   (in V(I_k)? True)
      numeric J_k == symbolic J_k at the point? True
      rank J_k(point) = 2   (want exactly 2 = codim)  OK
      lies on components [3]   (want exactly one, with blocks [0, 1, 2, 3, 4])  OK
    component C_6  (blocks 0..5)
      point      = (1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0)
      recipe     = (p, 0) with p the Lemma 4.2 point, w_{k-1}(p) != 0
      w_k(point) = (0, 0, 0)   (in V(I_k)? True)
      numeric J_k == symbolic J_k at the point? True
      rank J_k(point) = 2   (want exactly 2 = codim)  OK
      lies on components [4]   (want exactly one, with blocks [0, 1, 2, 3, 4, 5])  OK
    ALL CHECKS PASSED for k = 6? True

==============================================================================
[4] why the choice of v_k matters (k = 3, inherited component C_2)
==============================================================================
    level-2 witness q = (1, 0, 0, 0, 0, 0), rank J_2(q) = 2
    W_q = T . im J_2(q) has dimension 2, basis [(1, 0, 0), (0, 0, 1)]
      v_3 = 0            (the 'append zero columns' guess):  w_3 = (0, 0, 0), rank J_3 = 0
      v_3 = e_1  in W_q  (nonzero, but a bad direction):  w_3 = (0, 0, 0), rank J_3 = 1
      v_3 = e_3  in W_q  (nonzero, but a bad direction):  w_3 = (0, 0, 0), rank J_3 = 1
      v_3 = e_2  not in W_q  (what the recipe picks):  w_3 = (0, 0, 0), rank J_3 = 2
#+end_example


==> anc/runs/nondegeneracy-witness-results.txt <==
==========================================================================
S = diag(-1,-1,1)  (the article's encoding)
==========================================================================
j    witness (v_1,...,v_j)                  w_j        nonzero?  agrees?
--------------------------------------------------------------------------
2    (e1,e2)                                e3         yes       yes
3    (e1,e2,e1)                             e2         yes       yes
4    (e1,e2,e1,e1)                          e3         yes       yes
5    (e1,e2,e1,e1,e1)                       e2         yes       yes
6    (e1,e2,e1,e1,e1,e1)                    e3         yes       yes
7    (e1,e2,e1,e1,e1,e1,e1)                 e2         yes       yes
8    (e1,e2,e1,e1,e1,e1,e1,e1)              e3         yes       yes

nonzero |coefficients| appearing in w_j: [1]

==========================================================================
tau(a,b,c) = (b,a,2c)  (retired)
==========================================================================
j    witness (v_1,...,v_j)                  w_j        nonzero?  agrees?
--------------------------------------------------------------------------
2    (e1,e2)                                e3         yes       yes
3    (e1,e2,e1)                             (0, 2, 0)  yes       yes
4    (e1,e2,e1,e2)                          (0, 0, 2)  yes       yes
5    (e1,e2,e1,e2,e1)                       (0, 4, 0)  yes       yes
6    (e1,e2,e1,e2,e1,e2)                    (0, 0, 4)  yes       yes
7    (e1,e2,e1,e2,e1,e2,e1)                 (0, 8, 0)  yes       yes
8    (e1,e2,e1,e2,e1,e2,e1,e2)              (0, 0, 8)  yes       yes

nonzero |coefficients| appearing in w_j: [1, 2, 4, 8]

==========================================================================
Both recipes verified for j = 2..8, each by two independent evaluations.
Under S every witness coordinate and every w_j coordinate lies in {0,+-1};
under tau a factor of 2 enters at j = 3 and never leaves.


==> anc/runs/referee-frontback-checks.txt <==
# 2026-08-31 -- referee round 5 (front/back matter): output of code/referee_frontback_checks.sage
#
[1] I_2 prime in R_2 over QQ (the j=2 case thm-primarydecomp needs, not covered by lem-y2-irred's k>=3 statement)
    I_2.is_prime(): True
[2] P_2 = I_2 extended to R_3 (v_3 free) still prime
    P_2.is_prime() in R_3: True
[3] I_3 = P_2 cap P_3 over QQ (k=3 instance of the PDT display)
    I_3 == P_2 cap P_3: True
    irredundant (neither P_j alone equals I_3): True
[4/5] over GF(3) (char != 2, NOT algebraically closed; finite): PDT statement at k=3,4
    k=3: radical=True, #components=2 (expected 2), all prime=True, dims=[7, 7] (expected all 7)
    k=4: radical=True, #components=3 (expected 3), all prime=True, dims=[10, 10, 10] (expected all 10)
[4/5] over GF(5) (char != 2, NOT algebraically closed; finite): PDT statement at k=3,4
    k=3: radical=True, #components=2 (expected 2), all prime=True, dims=[7, 7] (expected all 7)
    k=4: radical=True, #components=3 (expected 3), all prime=True, dims=[10, 10, 10] (expected all 10)


==> anc/runs/referee-geometry-checks.txt <==
==============================================================================
referee_geometry_checks.sage -- all checks under D = diag(-1,-1,1)
==============================================================================
[PASS] A: I_2 displayed gens = components of w_2 (up to sign)  [[True, False, False], [False, True, False], [False, False, True]]
[PASS] B0: the two P_3 display sites agree verbatim  
[PASS] B: displayed gens vanish on parametrisation  
[PASS] B: displayed ideal is prime  
[PASS] B: displayed ideal has dim 3j-2 = 7  got 7
[PASS] B: displayed ideal == elimination ideal  
[PASS] C: displayed gens vanish on parametrisation  
[PASS] C: displayed ideal is prime  
[PASS] C: displayed ideal has dim 3j-2 = 10  got 10
[PASS] C: displayed ideal == elimination ideal  
    k=3 displayed gens: linear-in-v3 flags = [True, True, True] ; involves-v3 flags = [True, True, True]
[FAIL] D1: PROSE 'the third generator does not involve v_3'  (manuscript claim)  third gen involves v_3: True
[FAIL] D2: PROSE 'the two linear gens are exactly two components of v_3 x D(w_2)'  component-of-cross-product flags: [False, False]
[FAIL] D3: PROSE 'the third k=4 generator is NOT linear in v_4'  linear-in-v4 flags: [True, True, True]
[PASS] E1: w_2(e1,e2) = (0,0,1)  (0, 0, 1)
[PASS] E2: D(w_2)(e1,e2) = (0,0,1)  [manuscript line 952: correct]  (0, 0, 1)
[FAIL] E3: MANUSCRIPT line 954 says w_3 = (0,0,2) x (0,0,2); true value is (0,0,1) x (0,0,1)  D(w_2)=(0, 0, 1), v_3=lambda*D(w_2)=(0, 0, 1) at lambda=1; (0,0,2) is the tau-era value
[PASS] E4: the point ((1,0,0),(0,1,0),(0,0,1)) lies in V(I_3)  
[PASS] F: dim(R_2/I_2) = 4  (expect 4)  
[PASS] F: dim(R_3/I_3) = 7  (expect 7)  
[PASS] F: dim(R_4/I_4) = 10  (expect 10)  
[PASS] F: dim(R_5/I_5) = 13  (expect 13)  
[PASS] G: I_3 has exactly 2 minimal primes (expect 2)  
[PASS] G: all minimal primes of I_3 have dim 7  [7, 7]
[PASS] G: minimal primes of I_3 = {P_2..P_3} as ideals  
[PASS] G: P_2 (in R_3) involves exactly blocks 1..2  [1, 2]
[PASS] G: P_3 (in R_3) involves exactly blocks 1..3  [1, 2, 3]
[PASS] G: I_4 has exactly 3 minimal primes (expect 3)  
[PASS] G: all minimal primes of I_4 have dim 10  [10, 10, 10]
[PASS] G: minimal primes of I_4 = {P_2..P_4} as ideals  
[PASS] G: P_2 (in R_4) involves exactly blocks 1..2  [1, 2]
[PASS] G: P_3 (in R_4) involves exactly blocks 1..3  [1, 2, 3]
[PASS] G: P_4 (in R_4) involves exactly blocks 1..4  [1, 2, 3, 4]
[PASS] H: I_3 == P_2 \cap P_3 as ideals (Example 28's claim)  
[PASS] I: Prop 26 parametrisation at j=2 gives a minimal prime of I_4  matches: [True, False, False]
[PASS] I: Prop 26 parametrisation at j=3 gives a minimal prime of I_4  matches: [False, True, False]
[PASS] J: elimination ideal prime at k=3  
[PASS] J: elimination ideal prime at k=4  
[PASS] K: every displayed generator has coefficients +-1 only  

==============================================================================
CHECKS NOT PASSING (n=4):
    D1: PROSE 'the third generator does not involve v_3'  (manuscript claim)
    D2: PROSE 'the two linear gens are exactly two components of v_3 x D(w_2)'
    D3: PROSE 'the third k=4 generator is NOT linear in v_4'
    E3: MANUSCRIPT line 954 says w_3 = (0,0,2) x (0,0,2); true value is (0,0,1) x (0,0,1)
==============================================================================


==> anc/runs/referee-geometry-k5-minprimes.txt <==
computing minimal primes of I_5 (15 variables) ...
count: 4 (expect 4)
dims : [13, 13, 13, 13] (expect all 13)
minimal primes == {P_2..P_5} as ideals: True
P_2 involves exactly blocks 1..2: True [1, 2]
P_3 involves exactly blocks 1..3: True [1, 2, 3]
P_4 involves exactly blocks 1..4: True [1, 2, 3, 4]
P_5 involves exactly blocks 1..5: True [1, 2, 3, 4, 5]
VERDICT k=5: PASS


==> anc/runs/referee-geometry-pdim.txt <==
k = 3   codim = 2   pdim(R/I) = 2   CM (pdim==codim==2): true
k = 4   codim = 2   pdim(R/I) = 2   CM (pdim==codim==2): true
k = 5   codim = 2   pdim(R/I) = 2   CM (pdim==codim==2): true
k = 6   codim = 2   pdim(R/I) = 2   CM (pdim==codim==2): true


==> anc/runs/referee-radicality-S-check-k6-nopd.txt <==
# 2026-08-30 (Claude-Code-jts-pc, adversarial-referee round 3) — supplementary k=6 record.
#
# The main run (code/referee_radicality_D_check.sage -> runs/referee-radicality-D-check.txt)
# verifies the Radicality section's claims for the CURRENT D = diag(-1,-1,1) encoding.  Its k=6
# primary decomposition (handed the raw w_6 generators, unlike the old tau-era script which handed
# Singular a cross5-chained generating set precisely because generator choice dominates PD wall
# time) had not finished at report time; the k=6 witness/rank checks below were therefore run
# separately, without PD.  Everything except the "lies on EXACTLY one component" check is thereby
# covered at k=6; that uniqueness check IS covered at k=3,4,5 in the main run.
#
# Witnesses built by the manuscript's own recipe (lem-witness-new / lem-witness-inherited),
# extending the k=5 witnesses of the main run:

k=6 comp j=2: witness=(1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0) on V(I_6)=True rank J_6=2
k=6 comp j=3: witness=(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1) on V(I_6)=True rank J_6=2
k=6 comp j=4: witness=(1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0) on V(I_6)=True rank J_6=2
k=6 comp j=5: witness=(1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1) on V(I_6)=True rank J_6=2
k=6 comp j=6: witness=(1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0) on V(I_6)=True rank J_6=2

# Also verified separately (one-off Sage calls, recorded here for completeness):
#
# P_3 (= Y_2's defining ideal at k=3) for the D encoding — all coefficients ±1, unlike the
# manuscript §5 displays which still show the tau-era generators with factors of 2:
#   v2_1*v3_1 + v2_2*v3_2 - v2_3*v3_3
#   v1_1*v3_1 + v1_2*v3_2 - v1_3*v3_3
#   v1_2*v2_1*v3_2 - v1_1*v2_2*v3_2 - v1_3*v2_1*v3_3 + v1_1*v2_3*v3_3
# and P_2 = (v1_3*v2_2 - v1_2*v2_3, v1_3*v2_1 - v1_1*v2_3, v1_2*v2_1 - v1_1*v2_2), with
# I_3 = P_2 ∩ P_3 (2 components, as expected).
#
# Y_2's defining ideal at k=4 for the D encoding — again all coefficients ±1:
#   v3_1*v4_1 + v3_2*v4_2 - v3_3*v4_3
#   v1_3*v2_2*v4_1 - v1_2*v2_3*v4_1 - v1_3*v2_1*v4_2 + v1_1*v2_3*v4_2 + v1_2*v2_1*v4_3 - v1_1*v2_2*v4_3
#   v1_3*v2_1*v3_1*v4_2 - v1_1*v2_3*v3_1*v4_2 + v1_3*v2_2*v3_2*v4_2 - v1_2*v2_3*v3_2*v4_2
#     - v1_2*v2_1*v3_1*v4_3 + v1_1*v2_2*v3_1*v4_3 - v1_3*v2_2*v3_3*v4_3 + v1_2*v2_3*v3_3*v4_3
#
# D(w_2) for the D encoding (what the k=3 example's second block should be built from):
#   (v1_3*v2_2 - v1_2*v2_3,  -v1_3*v2_1 + v1_1*v2_3,  -v1_2*v2_1 + v1_1*v2_2)
# — NOT (w_{2,2}, w_{2,1}, 2 w_{2,3}), which is tau(w_2), still displayed in §4's "matrix example".


==> anc/runs/referee-radicality-S-check.txt <==
==============================================================================
[A] Jacobian recursion (lem-jacrecursion) as polynomial identity, D encoding
==============================================================================
  k=2: J_k == recursion RHS?  True
  k=3: J_k == recursion RHS?  True
  k=4: J_k == recursion RHS?  True
  k=5: J_k == recursion RHS?  True
  k=6: J_k == recursion RHS?  True

==============================================================================
[B] the printed k=3 example blocks: stale tau version, or correct D version?
==============================================================================
  Block 1 printed == D version?   False
  Block 1 printed == tau version? True
  Block 2 printed == D version?   False
  Block 2 printed == tau version? True
  Correct D-version block 1 (rows):
    [-v2_2*v3_2 + v2_3*v3_3, v2_1*v3_2, -v2_1*v3_3, v1_2*v3_2 - v1_3*v3_3, -v1_1*v3_2, v1_1*v3_3]
    [v2_2*v3_1, -v2_1*v3_1 + v2_3*v3_3, -v2_2*v3_3, -v1_2*v3_1, v1_1*v3_1 - v1_3*v3_3, v1_2*v3_3]
    [-v2_3*v3_1, -v2_3*v3_2, v2_1*v3_1 + v2_2*v3_2, v1_3*v3_1, v1_3*v3_2, -v1_1*v3_1 - v1_2*v3_2]
  Correct D-version block 2 (rows):
    [0, v1_2*v2_1 - v1_1*v2_2, -v1_3*v2_1 + v1_1*v2_3]
    [-v1_2*v2_1 + v1_1*v2_2, 0, -v1_3*v2_2 + v1_2*v2_3]
    [v1_3*v2_1 - v1_1*v2_3, v1_3*v2_2 - v1_2*v2_3, 0]
  [printed blocks side-by-side] == J_3 of tau-encoding w_3?  True
  [D-version blocks side-by-side] == J_3 of D-encoding w_3?  True

==============================================================================
[F] displayed w_3 generators (article ex-wk-signed) vs D recursion
==============================================================================
  displayed (g1,g2,g3) == w_3 (D)?  True

==============================================================================
[C] false-shortcut remark: rank J_3(q, 0) for q a rank-2 witness on V(I_2)
==============================================================================
  q = ((1,0,0),(0,0,0)) on V(I_2); rank J_3(q,0) = 0  (remark claims 0)

==============================================================================
[D]+[E] witness recipe on every component, D encoding, k=2..6
==============================================================================
  nondeg chain: w_2(p_2)=(0, 0, 1); w_3(p_3)=(0, 1, 0); w_4(p_4)=(0, 0, 1); w_5(p_5)=(0, 1, 0); w_6(p_6)=(0, 0, 1)
  k=2 comp j=2: witness=(1, 0, 0, 0, 0, 0)  on V(I_k)=True  rank J_k=2
  k=3 comp j=2: witness=(1, 0, 0, 0, 0, 0, 1, 0, 0)  on V(I_k)=True  rank J_k=2  lies on 1 component(s), blocks [[1, 2]] (intended: first 2)
  k=3 comp j=3: witness=(1, 0, 0, 0, 1, 0, 0, 0, 0)  on V(I_k)=True  rank J_k=2  lies on 1 component(s), blocks [[1, 2, 3]] (intended: first 3)
    (k=3: 2 primary components found; expected 2)
  k=4 comp j=2: witness=(1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0)  on V(I_k)=True  rank J_k=2  lies on 1 component(s), blocks [[1, 2]] (intended: first 2)
  k=4 comp j=3: witness=(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1)  on V(I_k)=True  rank J_k=2  lies on 1 component(s), blocks [[1, 2, 3]] (intended: first 3)
  k=4 comp j=4: witness=(1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0)  on V(I_k)=True  rank J_k=2  lies on 1 component(s), blocks [[1, 2, 3, 4]] (intended: first 4)
    (k=4: 3 primary components found; expected 3)
  k=5 comp j=2: witness=(1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0)  on V(I_k)=True  rank J_k=2  lies on 1 component(s), blocks [[1, 2]] (intended: first 2)
  k=5 comp j=3: witness=(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1)  on V(I_k)=True  rank J_k=2  lies on 1 component(s), blocks [[1, 2, 3]] (intended: first 3)
  k=5 comp j=4: witness=(1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0)  on V(I_k)=True  rank J_k=2  lies on 1 component(s), blocks [[1, 2, 3, 4]] (intended: first 4)
  k=5 comp j=5: witness=(1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0)  on V(I_k)=True  rank J_k=2  lies on 1 component(s), blocks [[1, 2, 3, 4, 5]] (intended: first 5)
    (k=5: 4 primary components found; expected 4)

# [run truncated here by the referee, 2026-08-30] The k=6 primary decomposition, handed the raw
# w_6 generators, did not finish within ~20 min and was stopped.  (The tau-era script's k=6 PD
# finished in ~60 s only because it handed Singular a cross5-chained generating set; porting that
# to the D encoding was not done in this round.)  The k=6 witness/rank checks were completed
# separately WITHOUT PD -- see runs/referee-radicality-D-check-k6-nopd.txt.  Consequence: the
# "lies on exactly one component" uniqueness check is verified here for k=3,4,5 but NOT re-verified
# at k=6 for the D encoding.


==> anc/runs/referee-recheck-after-fixes.txt <==
==============================================================================
[A] Jacobian recursion (lem-jacrecursion) as polynomial identity, D encoding
==============================================================================
  k=2: J_k == recursion RHS?  True
  k=3: J_k == recursion RHS?  True
  k=4: J_k == recursion RHS?  True
  k=5: J_k == recursion RHS?  True
  k=6: J_k == recursion RHS?  True

==============================================================================
[B] the printed k=3 example blocks: stale tau version, or correct D version?
==============================================================================
  Block 1 printed == D version?   False
  Block 1 printed == tau version? True
  Block 2 printed == D version?   False
  Block 2 printed == tau version? True
  Correct D-version block 1 (rows):
    [-v2_2*v3_2 + v2_3*v3_3, v2_1*v3_2, -v2_1*v3_3, v1_2*v3_2 - v1_3*v3_3, -v1_1*v3_2, v1_1*v3_3]
    [v2_2*v3_1, -v2_1*v3_1 + v2_3*v3_3, -v2_2*v3_3, -v1_2*v3_1, v1_1*v3_1 - v1_3*v3_3, v1_2*v3_3]
    [-v2_3*v3_1, -v2_3*v3_2, v2_1*v3_1 + v2_2*v3_2, v1_3*v3_1, v1_3*v3_2, -v1_1*v3_1 - v1_2*v3_2]
  Correct D-version block 2 (rows):
    [0, v1_2*v2_1 - v1_1*v2_2, -v1_3*v2_1 + v1_1*v2_3]
    [-v1_2*v2_1 + v1_1*v2_2, 0, -v1_3*v2_2 + v1_2*v2_3]
    [v1_3*v2_1 - v1_1*v2_3, v1_3*v2_2 - v1_2*v2_3, 0]
  [printed blocks side-by-side] == J_3 of tau-encoding w_3?  True
  [D-version blocks side-by-side] == J_3 of D-encoding w_3?  True

==============================================================================
[F] displayed w_3 generators (article ex-wk-signed) vs D recursion
==============================================================================
  displayed (g1,g2,g3) == w_3 (D)?  True

==============================================================================
[C] false-shortcut remark: rank J_3(q, 0) for q a rank-2 witness on V(I_2)
==============================================================================
  q = ((1,0,0),(0,0,0)) on V(I_2); rank J_3(q,0) = 0  (remark claims 0)

==============================================================================
[D]+[E] witness recipe on every component, D encoding, k=2..6
==============================================================================
  nondeg chain: w_2(p_2)=(0, 0, 1); w_3(p_3)=(0, 1, 0); w_4(p_4)=(0, 0, 1); w_5(p_5)=(0, 1, 0); w_6(p_6)=(0, 0, 1)
  k=2 comp j=2: witness=(1, 0, 0, 0, 0, 0)  on V(I_k)=True  rank J_k=2
  k=3 comp j=2: witness=(1, 0, 0, 0, 0, 0, 1, 0, 0)  on V(I_k)=True  rank J_k=2  lies on 1 component(s), blocks [[1, 2]] (intended: first 2)
  k=3 comp j=3: witness=(1, 0, 0, 0, 1, 0, 0, 0, 0)  on V(I_k)=True  rank J_k=2  lies on 1 component(s), blocks [[1, 2, 3]] (intended: first 3)
    (k=3: 2 primary components found; expected 2)
  k=4 comp j=2: witness=(1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0)  on V(I_k)=True  rank J_k=2  lies on 1 component(s), blocks [[1, 2]] (intended: first 2)
  k=4 comp j=3: witness=(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1)  on V(I_k)=True  rank J_k=2  lies on 1 component(s), blocks [[1, 2, 3]] (intended: first 3)
  k=4 comp j=4: witness=(1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0)  on V(I_k)=True  rank J_k=2  lies on 1 component(s), blocks [[1, 2, 3, 4]] (intended: first 4)
    (k=4: 3 primary components found; expected 3)
  k=5 comp j=2: witness=(1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0)  on V(I_k)=True  rank J_k=2  lies on 1 component(s), blocks [[1, 2]] (intended: first 2)
  k=5 comp j=3: witness=(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1)  on V(I_k)=True  rank J_k=2  lies on 1 component(s), blocks [[1, 2, 3]] (intended: first 3)
  k=5 comp j=4: witness=(1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0)  on V(I_k)=True  rank J_k=2  lies on 1 component(s), blocks [[1, 2, 3, 4]] (intended: first 4)
  k=5 comp j=5: witness=(1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0)  on V(I_k)=True  rank J_k=2  lies on 1 component(s), blocks [[1, 2, 3, 4, 5]] (intended: first 5)
    (k=5: 4 primary components found; expected 4)
  k=6 comp j=2: witness=(1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0)  on V(I_k)=True  rank J_k=2  lies on 1 component(s), blocks [[1, 2]] (intended: first 2)
  k=6 comp j=3: witness=(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1)  on V(I_k)=True  rank J_k=2  lies on 1 component(s), blocks [[1, 2, 3]] (intended: first 3)
  k=6 comp j=4: witness=(1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0)  on V(I_k)=True  rank J_k=2  lies on 1 component(s), blocks [[1, 2, 3, 4]] (intended: first 4)
  k=6 comp j=5: witness=(1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1)  on V(I_k)=True  rank J_k=2  lies on 1 component(s), blocks [[1, 2, 3, 4, 5]] (intended: first 5)
  k=6 comp j=6: witness=(1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0)  on V(I_k)=True  rank J_k=2  lies on 1 component(s), blocks [[1, 2, 3, 4, 5, 6]] (intended: first 6)
    (k=6: 5 primary components found; expected 5)

done.
EXIT=0


==> anc/runs/referee-round4-setup-determinantal.txt <==
PASS (A) enc([A,B]) == D(enc(A) x enc(B)) over ZZ
PASS (A) enc([A,B]) == D(enc(A) x enc(B)) over GF(2)
PASS (B) enc([A_1,...,A_3]) == D(w_3(enc(A_i))) 
PASS (B) enc([A_1,...,A_4]) == D(w_4(enc(A_i))) 
PASS (C) red([A,B]) == tau(red(A) x red(B))
PASS (D) -enc1^2 - enc2^2 + enc3^2 == 4 det(A_0)
PASS (E) raw([A0,B0]) == E(raw x raw), E = swap(2,3) * diag(1,2,2)
PASS (F) manuscript w_2 display
PASS (F) manuscript w_3 display (all three components)
PASS (F) manuscript w_4 first component
PASS (F) Thm6-example k=3 first row == D(w_2)
PASS (F) Thm6-example k=4 first row, first entry == (D w_3)_1
PASS (F) all coefficients of w_2,w_3,w_4 are +-1
PASS (G) tau-twisted w_3 contains a coefficient +-2
PASS (H) k=2: ideal(2x2 minors of [row1; v_k]) == I_k
PASS (H) k=3: ideal(2x2 minors of [row1; v_k]) == I_k
PASS (H) k=4: ideal(2x2 minors of [row1; v_k]) == I_k
PASS (H) k=5: ideal(2x2 minors of [row1; v_k]) == I_k
PASS (H) k=6: ideal(2x2 minors of [row1; v_k]) == I_k
PASS (I) k=2: coefficient matrix rank == 3
PASS (I) k=2: components homogeneous of degree k
PASS (I) k=3: coefficient matrix rank == 3
PASS (I) k=3: components homogeneous of degree k
PASS (I) k=4: coefficient matrix rank == 3
PASS (I) k=4: components homogeneous of degree k
PASS (I) k=5: coefficient matrix rank == 3
PASS (I) k=5: components homogeneous of degree k
PASS (I) k=6: coefficient matrix rank == 3
PASS (I) k=6: components homogeneous of degree k
PASS (I) base case: each private monomial occurs in exactly its own component
PASS (J) tau^2 == diag(1,1,4)
PASS (J) det tau == -2
PASS (J) D^2 == I and det D == 1
PASS (K) over GF(3) (-1 NOT a square) the two forms ARE equivalent (T found)
    witness T = [(0, 0, 1), (1, 1, 0), (1, 2, 0)]
    -1 a square in GF(3)? False

TOTAL: 34 checks, 0 failed


==> anc/runs/verify-absolute-primeness.txt <==
==============================================================================
[A] P_j = ker(phi_j), and [B] primality, over several fields
==============================================================================
PASS  QQ     k=3 j=2 : ker(phi_j) is prime
PASS  QQ     k=3 j=3 : ker(phi_j) is prime
PASS  QQ     k=3      : I_k == P_2 cap ... cap P_k
PASS  QQ     k=3      : the decomposition is irredundant
PASS  QQ     k=4 j=2 : ker(phi_j) is prime
PASS  QQ     k=4 j=3 : ker(phi_j) is prime
PASS  QQ     k=4 j=4 : ker(phi_j) is prime
PASS  QQ     k=4      : I_k == P_2 cap ... cap P_k
PASS  QQ     k=4      : the decomposition is irredundant
PASS  GF(2)  k=3 j=2 : ker(phi_j) is prime
PASS  GF(2)  k=3 j=3 : ker(phi_j) is prime
PASS  GF(2)  k=3      : I_k == P_2 cap ... cap P_k
PASS  GF(2)  k=3      : the decomposition is irredundant
PASS  GF(2)  k=4 j=2 : ker(phi_j) is prime
PASS  GF(2)  k=4 j=3 : ker(phi_j) is prime
PASS  GF(2)  k=4 j=4 : ker(phi_j) is prime
PASS  GF(2)  k=4      : I_k == P_2 cap ... cap P_k
PASS  GF(2)  k=4      : the decomposition is irredundant
PASS  GF(3)  k=3 j=2 : ker(phi_j) is prime
PASS  GF(3)  k=3 j=3 : ker(phi_j) is prime
PASS  GF(3)  k=3      : I_k == P_2 cap ... cap P_k
PASS  GF(3)  k=3      : the decomposition is irredundant
PASS  GF(3)  k=4 j=2 : ker(phi_j) is prime
PASS  GF(3)  k=4 j=3 : ker(phi_j) is prime
PASS  GF(3)  k=4 j=4 : ker(phi_j) is prime
PASS  GF(3)  k=4      : I_k == P_2 cap ... cap P_k
PASS  GF(3)  k=4      : the decomposition is irredundant
PASS  GF(5)  k=3 j=2 : ker(phi_j) is prime
PASS  GF(5)  k=3 j=3 : ker(phi_j) is prime
PASS  GF(5)  k=3      : I_k == P_2 cap ... cap P_k
PASS  GF(5)  k=3      : the decomposition is irredundant
PASS  GF(5)  k=4 j=2 : ker(phi_j) is prime
PASS  GF(5)  k=4 j=3 : ker(phi_j) is prime
PASS  GF(5)  k=4 j=4 : ker(phi_j) is prime
PASS  GF(5)  k=4      : I_k == P_2 cap ... cap P_k
PASS  GF(5)  k=4      : the decomposition is irredundant
PASS  GF(9)  k=3 j=2 : ker(phi_j) is prime
PASS  GF(9)  k=3 j=3 : ker(phi_j) is prime
PASS  GF(9)  k=3      : I_k == P_2 cap ... cap P_k
PASS  GF(9)  k=3      : the decomposition is irredundant
PASS  GF(9)  k=4 j=2 : ker(phi_j) is prime
PASS  GF(9)  k=4 j=3 : ker(phi_j) is prime
PASS  GF(9)  k=4 j=4 : ker(phi_j) is prime
PASS  GF(9)  k=4      : I_k == P_2 cap ... cap P_k
PASS  GF(9)  k=4      : the decomposition is irredundant
PASS  GF(25) k=3 j=2 : ker(phi_j) is prime
PASS  GF(25) k=3 j=3 : ker(phi_j) is prime
PASS  GF(25) k=3      : I_k == P_2 cap ... cap P_k
PASS  GF(25) k=3      : the decomposition is irredundant
PASS  GF(25) k=4 j=2 : ker(phi_j) is prime
PASS  GF(25) k=4 j=3 : ker(phi_j) is prime
PASS  GF(25) k=4 j=4 : ker(phi_j) is prime
PASS  GF(25) k=4      : I_k == P_2 cap ... cap P_k
PASS  GF(25) k=4      : the decomposition is irredundant

==============================================================================
[A'] the kernels agree with the minimal primes computed independently (QQ, k=3,4)
==============================================================================
PASS  k=3 : {ker phi_j} == Min(I_k)  (2 each)
PASS  k=4 : {ker phi_j} == Min(I_k)  (3 each)

==============================================================================
[D] the two failure modes -- why 'prime' alone is not enough
==============================================================================
  (i)  (x^2+1) over QQ    : prime = True
       (x^2+1) over QQ(i) : prime = False, factors = (x + (-i)) * (x + i)
PASS  (i) prime over QQ but NOT after extension (so not absolutely prime)
  (ii) x^3 - t over GF(3)(t)          : irreducible = True
       its image over GF(3)(u), t=u^3 : x^3 - u^3 = (x + 2*u)^3
PASS  (ii) irreducible, but its base change is a p-th power (extension not reduced)

==============================================================================
FAILURES: none
==============================================================================


==> anc/runs/verify-cm-over-finite-fields.txt <==
field    k   codim   pd   CM?
-----------------------------------
GF(2)   2   2       2    yes
GF(2)   3   2       2    yes
GF(2)   4   2       2    yes
GF(2)   5   2       2    yes
GF(3)   2   2       2    yes
GF(3)   3   2       2    yes
GF(3)   4   2       2    yes
GF(3)   5   2       2    yes
GF(5)   2   2       2    yes
GF(5)   3   2       2    yes
GF(5)   4   2       2    yes
GF(5)   5   2       2    yes
GF(4)   2   2       2    yes
GF(4)   3   2       2    yes
GF(4)   4   2       2    yes
GF(4)   5   2       2    yes
GF(7)   2   2       2    yes
GF(7)   3   2       2    yes
GF(7)   4   2       2    yes
GF(7)   5   2       2    yes
GF(9)   2   2       2    yes
GF(9)   3   2       2    yes
GF(9)   4   2       2    yes
GF(9)   5   2       2    yes
QQ   2   2       2    yes
QQ   3   2       2    yes
QQ   4   2       2    yes
QQ   5   2       2    yes


==> anc/runs/verify-determinantal-structure-all-k.txt <==
==============================================================================
thm-determinantal under the SIGNED encoding, D = diag(-1,-1,1)
==============================================================================

[1] I_k == ideal of the 2x2 minors of [D(w_{k-1}) ; v_k], both directions
PASS  k=2 : I_k subset minors (True), minors subset I_k (True), and I_k == minors (True)
PASS  k=3 : I_k subset minors (True), minors subset I_k (True), and I_k == minors (True)
PASS  k=4 : I_k subset minors (True), minors subset I_k (True), and I_k == minors (True)
PASS  k=5 : I_k subset minors (True), minors subset I_k (True), and I_k == minors (True)
PASS  k=6 : I_k subset minors (True), minors subset I_k (True), and I_k == minors (True)

[2] enc([A_1,...,A_k]) == D(w_k), against real 2x2 matrix products
PASS  k=2 : enc of the iterated matrix commutator == D(w_k)
PASS  k=3 : enc of the iterated matrix commutator == D(w_k)
PASS  k=4 : enc of the iterated matrix commutator == D(w_k)
PASS  k=5 : enc of the iterated matrix commutator == D(w_k)
PASS  k=6 : enc of the iterated matrix commutator == D(w_k)

[3] the 2x3 matrix [D(w_{k-1}) ; v_k], in full, at k = 2,3,4

  --- k = 2 ---
  row 1 = v_1 :
     [1] v1_1
     [2] v1_2
     [3] v1_3
  row 2 = v_2 :
     [1] v2_1
     [2] v2_2
     [3] v2_3

  --- k = 3 ---
  row 1 = D(w_2) :
     [1] v1_3*v2_2 - v1_2*v2_3
     [2] -v1_3*v2_1 + v1_1*v2_3
     [3] -v1_2*v2_1 + v1_1*v2_2
  row 2 = v_3 :
     [1] v3_1
     [2] v3_2
     [3] v3_3

  --- k = 4 ---
  row 1 = D(w_3) :
     [1] -v1_2*v2_1*v3_2 + v1_1*v2_2*v3_2 + v1_3*v2_1*v3_3 - v1_1*v2_3*v3_3
     [2] v1_2*v2_1*v3_1 - v1_1*v2_2*v3_1 + v1_3*v2_2*v3_3 - v1_2*v2_3*v3_3
     [3] v1_3*v2_1*v3_1 - v1_1*v2_3*v3_1 + v1_3*v2_2*v3_2 - v1_2*v2_3*v3_2
  row 2 = v_4 :
     [1] v4_1
     [2] v4_2
     [3] v4_3

==============================================================================
FAILURES: none
==============================================================================


==> anc/runs/verify-over-finite-fields.txt <==
field   k    codim    indep rank radical   pd      
------------------------------------------------------------
QQ      2    2        3/3        yes       n/a     
QQ      3    2        3/3        yes       n/a     
QQ      4    2        3/3        yes       n/a     
QQ      5    2        3/3        yes       n/a     
GF(2)   2    2        3/3        yes       n/a     
GF(2)   3    2        3/3        yes       n/a     
GF(2)   4    2        3/3        yes       n/a     
GF(2)   5    2        3/3        yes       n/a     
GF(3)   2    2        3/3        yes       n/a     
GF(3)   3    2        3/3        yes       n/a     
GF(3)   4    2        3/3        yes       n/a     
GF(3)   5    2        3/3        yes       n/a     
GF(5)   2    2        3/3        yes       n/a     
GF(5)   3    2        3/3        yes       n/a     
GF(5)   4    2        3/3        yes       n/a     
GF(5)   5    2        3/3        yes       n/a     
GF(7)   2    2        3/3        yes       n/a     
GF(7)   3    2        3/3        yes       n/a     
GF(7)   4    2        3/3        yes       n/a     
GF(7)   5    2        3/3        yes       n/a     
GF(4)   2    2        3/3        yes       n/a     
GF(4)   3    2        3/3        yes       n/a     
GF(4)   4    2        3/3        yes       n/a     
GF(4)   5    2        3/3        yes       n/a     
GF(9)   2    2        3/3        yes       n/a     
GF(9)   3    2        3/3        yes       n/a     
GF(9)   4    2        3/3        yes       n/a     
GF(9)   5    2        3/3        yes       n/a     

============================================================
rows deviating from (codim 2, rank 3, radical): none
============================================================

